Model-independent measurement of the transversity amplitudes of the $B^0\to K^{*0}\mu^+\mu^-$ decay

An analysis of the decay amplitudes of $B^0 \to K^{*0}(\to K^+\pi^-)\mu^+\mu^-$ is presented, using proton-proton collision data recorded by the LHCb experiment at centre-of-mass energies of 7, 8, and 13 TeV, corresponding to an integrated luminosity of 8.4 fb$^{-1}$. The amplitudes are constructed from Legendre polynomials in the $\mu^+\mu^-$ invariant mass squared region $1.1<q^2<8.0$ GeV$^2/c^4$. $C\!P$-averaged observables are obtained from the amplitudes. Some of these observables present deviations with respect to the Standard Model, which can be interpreted as shifts in the effective Wilson coefficients. This model-independent approach enables tests of theoretical predictions that can help disentangle hadronic effects from potential contributions from physics beyond the Standard Model. This allows flexibility in the choice of $q^2$ binning for global analyses. Depending on the binning scheme, the deviation of the Wilson coefficient $C_9$ from its Standard Model expectation varies from $4.3\sigma$ to $4.8\sigma$.

==> figs/Fig1a.C <==
%!PS-Adobe-2.0
%%Title: Fig1a.C: c0
%%Creator: ROOT Version 6.28/04
%%CreationDate: Mon Aug 10 20:33:40 2026
%%Orientation: Landscape
%%DocumentNeededResources: ProcSet (FontSetInit)
%%EndComments
%%BeginProlog
/s {stroke} def /l {lineto} def /m {moveto} def /t {translate} def
/r {rotate} def /rl {roll}  def /R {repeat} def
/d {rlineto} def /rm {rmoveto} def /gr {grestore} def /f {eofill} def
/c {setrgbcolor} def /black {0 setgray} def /sd {setdash} def
/cl {closepath} def /sf {scalefont setfont} def /lw {setlinewidth} def
/box {m dup 0 exch d exch 0 d 0 exch neg d cl} def
/NC{systemdict begin initclip end}def/C{NC box clip newpath}def
/bl {box s} def /bf {gsave box gsave f grestore 1 lw [] 0 sd s grestore} def /Y { 0 exch d} def /X { 0 d} def 
/K {{pop pop 0 moveto} exch kshow} bind def
/ita {/ang 15 def gsave [1 0 ang dup sin exch cos div 1 0 0] concat} def 
/mp {newpath /y exch def /x exch def} def
/side {[w .77 mul w .23 mul] .385 w mul sd w 0 l currentpoint t -144 r} def
/mr {mp x y w2 0 360 arc} def /m24 {mr s} def /m20 {mr f} def
/mb {mp x y w2 add m w2 neg 0 d 0 w neg d w 0 d 0 w d cl} def
/mt {mp x y w2 add m w2 neg w neg d w 0 d cl} def
/w4 {w 4 div} def
/w6 {w 6 div} def
/w8 {w 8 div} def
/m21 {mb f} def /m25 {mb s} def /m22 {mt f} def /m26{mt s} def
/m23 {mp x y w2 sub m w2 w d w neg 0 d cl f} def
/m27 {mp x y w2 add m w3 neg w2 neg d w3 w2 neg d w3 w2 d cl s} def
/m28 {mp x w2 sub y w2 sub w3 add m w3 0 d  0 w3 neg d w3 0 d 0 w3 d w3 0 d  0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d cl s } def
/m29 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t 4 {side} repeat cl fill gr} def
/m30 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t 4 {side} repeat cl s gr} def
/m31 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d x w2 .707 mul sub y w2 .707 mul add m w 1.44 div w 1.44 div neg d x w2 .707 mul sub y w2 .707 mul sub m w 1.44 div w 1.44 div d s} def
/m32 {mp x y w2 sub m w2 w d w neg 0 d cl s} def
/m33 {mp x y w2 add m w3 neg w2 neg d w3 w2 neg d w3 w2 d cl f} def
/m34 {mp x w2 sub y w2 sub w3 add m w3 0 d  0 w3 neg d w3 0 d 0 w3 d w3 0 d  0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d cl f } def
/m35 {mp x y w2 add m w2 neg w2 neg d w2 w2 neg d w2 w2 d w2 neg w2 d x y w2 sub m 0 w d x w2 sub y m w 0 d s} def
/m36 {mb x w2 sub y w2 add m w w neg d x w2 sub y w2 sub m w w d s} def
/m37 {mp x y m w4 neg w2 d w4 neg w2 neg d w2 0 d  w4 neg w2 neg d w2 0 d w4 neg w2 d w2 0 d w4 neg w2 d w4 neg w2 neg d cl s} def
/m38 {mp x w4 sub y w2 add m w4 neg w4 neg d 0 w2 neg d w4 w4 neg d w2 0 d w4 w4 d 0 w2 d w4 neg w4 d w2 neg 0 d x y w2 sub m 0 w d x w2 sub y m w 0 d cl s} def
/m39 {mp x y m w4 neg w2 d w4 neg w2 neg d w2 0 d  w4 neg w2 neg d w2 0 d w4 neg w2 d w2 0 d w4 neg w2 d w4 neg w2 neg d cl f} def
/m40 {mp x y m w4 w2 d w4 w4 neg d w2 neg w4 neg d w2 w4 neg d w4 neg w4 neg d w4 neg w2 d w4 neg w2 neg d w4 neg w4 d w2 w4 d w2 neg w4 d w4 w4 d w4 w2 neg d cl s} def
/m41 {mp x y m w4 w2 d w4 w4 neg d w2 neg w4 neg d w2 w4 neg d w4 neg w4 neg d w4 neg w2 d w4 neg w2 neg d w4 neg w4 d w2 w4 d w2 neg w4 d w4 w4 d w4 w2 neg d cl f} def
/m42 {mp x y w2 add m w8 neg w2 -3 4 div mul d w2 -3 4 div mul w8 neg d w2 3 4 div mul w8 neg d w8 w2 -3 4 div mul d w8 w2 3 4 div mul d w2 3 4 div mul w8 d w2 -3 4 div mul w8 d w8 neg w2 3 4 div mul d cl s} def
/m43 {mp x y w2 add m w8 neg w2 -3 4 div mul d w2 -3 4 div mul w8 neg d w2 3 4 div mul w8 neg d w8 w2 -3 4 div mul d w8 w2 3 4 div mul d w2 3 4 div mul w8 d w2 -3 4 div mul w8 d w8 neg w2 3 4 div mul d cl f} def
/m44 {mp x y m w6 neg w2 d w2 2 3 div mul 0 d w6 neg w2 neg d w2 w6 d 0 w2 -2 3 div mul d w2 neg w6 d w6 w2 neg d w2 -2 3 div mul 0 d w6 w2 d w2 neg w6 neg d 0 w2 2 3 div mul d w2 w6 neg d cl s} def
/m45 {mp x y m w6 neg w2 d w2 2 3 div mul 0 d w6 neg w2 neg d w2 w6 d 0 w2 -2 3 div mul d w2 neg w6 d w6 w2 neg d w2 -2 3 div mul 0 d w6 w2 d w2 neg w6 neg d 0 w2 2 3 div mul d w2 w6 neg d cl f} def
/m46 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d  w4 w4 neg d w4 neg w4 neg d w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d cl s} def
/m47 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d w4 w4 neg d w4 neg w4 neg d  w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d cl f} def
/m48 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d w4 w4 neg d  w4 neg w4 neg d w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d  w4 w4 neg d w4 neg w4 neg d w4 neg w4 d w4 w4 d cl f} def
/m49 {mp x w2 sub w3 add y w2 sub w3 add m  0 w3 neg d w3 0 d 0 w3 d w3 0 d 0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d 0 w3 neg d w3 0 d 0 w3 d w3 0 d 0 w3 neg d w3 neg 0 d cl f } def
/m2 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d s} def
/m5 {mp x w2 .707 mul sub y w2 .707 mul sub m w 1.44 div w 1.44 div d x w2 .707 mul sub y w2 .707 mul add m w 1.44 div w 1.44 div neg d s} def
%%IncludeResource: ProcSet (FontSetInit)
%%IncludeResource: font Times-Roman
%%IncludeResource: font Times-Italic
%%IncludeResource: font Times-Bold
%%IncludeResource: font Times-BoldItalic
%%IncludeResource: font Helvetica
%%IncludeResource: font Helvetica-Oblique
%%IncludeResource: font Helvetica-Bold
%%IncludeResource: font Helvetica-BoldOblique
%%IncludeResource: font Courier
%%IncludeResource: font Courier-Oblique
%%IncludeResource: font Courier-Bold
%%IncludeResource: font Courier-BoldOblique
%%IncludeResource: font Symbol
%%IncludeResource: font ZapfDingbats
/reEncode {exch findfont dup length dict begin {1 index /FID eq  {pop pop} {def} ifelse } forall /Encoding exch def currentdict end dup /FontName get exch definefont pop } def [/Times-Bold /Times-Italic /Times-BoldItalic /Helvetica /Helvetica-Oblique
 /Helvetica-Bold /Helvetica-BoldOblique /Courier /Courier-Oblique /Courier-Bold /Courier-BoldOblique /Times-Roman /AvantGarde-Book /AvantGarde-BookOblique /AvantGarde-Demi /AvantGarde-DemiOblique /Bookman-Demi /Bookman-DemiItalic /Bookman-Light
 /Bookman-LightItalic /Helvetica-Narrow /Helvetica-Narrow-Bold /Helvetica-Narrow-BoldOblique /Helvetica-Narrow-Oblique /NewCenturySchlbk-Roman /NewCenturySchlbk-Bold /NewCenturySchlbk-BoldItalic /NewCenturySchlbk-Italic /Palatino-Bold
 /Palatino-BoldItalic /Palatino-Italic /Palatino-Roman ] {ISOLatin1Encoding reEncode } forall/Zone {/iy exch def /ix exch def  ix 1 sub  3144 mul  1 iy sub  2224 mul t} def
%%EndProlog
%%BeginSetup
%%EndSetup
newpath  gsave  90 r 0 -594 t  28 20 t .25 .25 scale  gsave 
%%Page: 1 1
 gsave  gsave 
 1 1 Zone
 gsave  0 0 t black[  ] 0 sd 6 lw 1 1 1 c 2948 2165 0 0 bf black 1 1 1 c 2388 1689 413 346 bf black 2388 1689 413 346 bl 1 1 1 c 2388 1689 413 346 bf black 2388 1689 413 346 bl 1 0 0 c 3 lw 1 1 1 c 1 0 0 c /w 24 def /w2 {w 2 div} def /w3 {w 3 div}
 def 425 1833 m20 449 1852 m20 472 1865 m20 496 1859 m20 520 1858 m20 544 1856 m20 568 1849 m20 592 1851 m20 616 1857 m20 640 1858 m20 663 1857 m20 687 1857 m20 711 1848 m20 735 1865 m20 759 1864 m20 783 1860 m20 807 1860 m20 831 1870 m20 854 1870
 m20 878 1872 m20 902 1874 m20 926 1877 m20 950 1883 m20 974 1888 m20 998 1886 m20 1022 1890 m20 1046 1888 m20 1069 1893 m20 1093 1896 m20 1117 1899 m20 1141 1902 m20 1165 1904 m20 1189 1908 m20 1213 1908 m20 1237 1915 m20 1260 1914 m20 1284 1911 m20
 1308 1920 m20 1332 1924 m20 1356 1925 m20 1380 1925 m20 1404 1922 m20 1428 1926 m20 1451 1926 m20 1475 1928 m20 1499 1937 m20 1523 1939 m20 1547 1935 m20 1571 1939 m20 1595 1937 m20 1619 1941 m20 1642 1938 m20 1666 1938 m20 1690 1942 m20 1714 1951
 m20 1738 1944 m20 1762 1940 m20 1786 1945 m20 1810 1943 m20 1834 1940 m20 1857 1947 m20 1881 1942 m20 1905 1940 m20 1929 1937 m20 1953 1941 m20 1977 1929 m20 2001 1937 m20 2025 1929 m20 2048 1929 m20 2072 1930 m20 2096 1922 m20 2120 1927 m20 2144
 1916 m20 2168 1921 m20 2192 1916 m20 2216 1913 m20 2239 1907 m20 2263 1913 m20 2287 1904 m20 2311 1905 m20 2335 1903 m20 2359 1898 m20 2383 1895 m20 2407 1893 m20 2431 1892 m20 2454 1893 m20 2478 1891 m20 2502 1888 m20 2526 1885 m20 2550 1884 m20
 2574 1885 m20 2598 1880 m20 2622 1882 m20 2645 1885 m20 2669 1884 m20 2693 1891 m20 2717 1896 m20 2741 1898 m20 2765 1895 m20 2789 1868 m20 1 1 1 c 1 0 0 c 415 348 m 1485 Y 22 X 19 Y 23 X 13 Y 24 X -6 Y 24 X -1 Y 24 X -2 Y 24 X -7 Y 24 X 2 Y 24 X 6
 Y 24 X 1 Y 24 X -1 Y 47 X -9 Y 24 X 17 Y 24 X -1 Y 24 X -4 Y 48 X 10 Y 47 X 2 Y 24 X 2 Y 24 X 3 Y 24 X 6 Y 24 X 5 Y 24 X -2 Y 24 X 4 Y 24 X -2 Y 23 X 5 Y 24 X 3 Y 24 X 3 Y 24 X 3 Y 24 X 2 Y 24 X 4 Y 48 X 7 Y 23 X -1 Y 24 X -3 Y 24 X 9 Y 24 X 4 Y 24
 X 1 Y 48 X -3 Y 24 X 4 Y 47 X 2 Y 24 X 9 Y 24 X 2 Y 24 X -4 Y 24 X 4 Y 24 X -2 Y 24 X 4 Y 24 X -3 Y 47 X 4 Y 24 X 9 Y 24 X -7 Y 24 X -4 Y 24 X 5 Y 24 X -2 Y 24 X -3 Y 23 X 7 Y 24 X -5 Y 24 X -2 Y 24 X -3 Y 24 X 4 Y 24 X -12 Y 24 X 8 Y 24 X -8 Y 47 X
 1 Y 24 X -8 Y 24 X 5 Y 24 X -11 Y 24 X 5 Y 24 X -5 Y 24 X -3 Y 24 X -6 Y 23 X 6 Y 24 X -9 Y 24 X 1 Y 24 X -2 Y 24 X -5 Y 24 X -3 Y 24 X -2 Y 24 X -1 Y 23 X 1 Y 24 X -2 Y 24 X -3 Y 24 X -3 Y 24 X -1 Y 24 X 1 Y 24 X -5 Y 24 X 2 Y 23 X 3 Y 24 X -1 Y 24
 X 7 Y 24 X 5 Y 24 X 2 Y 24 X -3 Y 24 X -27 Y 24 X s black 6 lw 413 346 m 2388 X s 413 399 m -53 Y s 532 373 m -27 Y s 652 373 m -27 Y s 771 373 m -27 Y s 890 373 m -27 Y s 1010 399 m -53 Y s 1129 373 m -27 Y s 1248 373 m -27 Y s 1368 373 m -27 Y s
 1487 373 m -27 Y s 1607 399 m -53 Y s 1726 373 m -27 Y s 1845 373 m -27 Y s 1965 373 m -27 Y s 2084 373 m -27 Y s 2204 399 m -53 Y s 2323 373 m -27 Y s 2442 373 m -27 Y s 2562 373 m -27 Y s 2681 373 m -27 Y s 2801 399 m -53 Y s
 gsave  2948 2165 0 0 C 419.3 221.656 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (1) show NC gr 
 gsave  2948 2165 0 0 C 354.65 221.656 t 0 r /Symbol findfont 121.911 sf 0 0 m (-) show NC gr 
 gsave  2948 2165 0 0 C 967.9 221.656 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0.5) show NC gr 
 gsave  2948 2165 0 0 C 901.403 221.656 t 0 r /Symbol findfont 121.911 sf 0 0 m (-) show NC gr 
 gsave  2948 2165 0 0 C 1575.61 221.656 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0) show NC gr 
 gsave  2948 2165 0 0 C 2129.75 221.656 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0.5) show NC gr 
 gsave  2948 2165 0 0 C 2776.25 221.656 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (1) show NC gr 
 gsave  2948 2165 0 0 C 2752.23 60.9555 t 0 r /Times-Roman findfont 145.924 sf 0 0 m ( ) show NC gr 
 gsave  2948 2165 0 0 C 2661.73 60.9555 t 0 r /Symbol findfont 145.924 sf 0 0 m ita (q) show gr NC gr 
 gsave  2948 2165 0 0 C 2473.32 60.9555 t 0 r /Times-Roman findfont 145.924 sf 0 0 m (cos) show NC gr  413 2035 m 2388 X s 413 1982 m 53 Y s 532 2009 m 26 Y s 652 2009 m 26 Y s 771 2009 m 26 Y s 890 2009 m 26 Y s 1010 1982 m 53 Y s 1129 2009 m 26 Y s
 1248 2009 m 26 Y s 1368 2009 m 26 Y s 1487 2009 m 26 Y s 1607 1982 m 53 Y s 1726 2009 m 26 Y s 1845 2009 m 26 Y s 1965 2009 m 26 Y s 2084 2009 m 26 Y s 2204 1982 m 53 Y s 2323 2009 m 26 Y s 2442 2009 m 26 Y s 2562 2009 m 26 Y s 2681 2009 m 26 Y s
 2801 1982 m 53 Y s 413 346 m 1689 Y s 459 346 m -46 X s 436 424 m -23 X s 436 502 m -23 X s 436 580 m -23 X s 459 657 m -46 X s 436 735 m -23 X s 436 813 m -23 X s 436 891 m -23 X s 459 969 m -46 X s 436 1046 m -23 X s 436 1124 m -23 X s 436 1202 m
 -23 X s 459 1280 m -46 X s 436 1357 m -23 X s 436 1435 m -23 X s 436 1513 m -23 X s 459 1591 m -46 X s 436 1669 m -23 X s 436 1746 m -23 X s 436 1824 m -23 X s 459 1902 m -46 X s 459 1902 m -46 X s 436 1980 m -23 X s
 gsave  2948 2165 0 0 C 323.249 304.778 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0) show NC gr 
 gsave  2948 2165 0 0 C 232.739 615.097 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0.2) show NC gr 
 gsave  2948 2165 0 0 C 232.739 927.263 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0.4) show NC gr 
 gsave  2948 2165 0 0 C 232.739 1237.58 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0.6) show NC gr 
 gsave  2948 2165 0 0 C 236.434 1549.75 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0.8) show NC gr 
 gsave  2948 2165 0 0 C 334.332 1860.07 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (1) show NC gr 
 gsave  2948 2165 0 0 C 121.911 949.429 t 90 r /Times-Roman findfont 145.924 sf 0 0 m (Acceptance [A.U.]) show NC gr  2801 346 m 1689 Y s 2755 346 m 46 X s 2778 424 m 23 X s 2778 502 m 23 X s 2778 580 m 23 X s 2755 657 m 46 X s 2778 735 m 23 X s 2778
 813 m 23 X s 2778 891 m 23 X s 2755 969 m 46 X s 2778 1046 m 23 X s 2778 1124 m 23 X s 2778 1202 m 23 X s 2755 1280 m 46 X s 2778 1357 m 23 X s 2778 1435 m 23 X s 2778 1513 m 23 X s 2755 1591 m 46 X s 2778 1669 m 23 X s 2778 1746 m 23 X s 2778 1824
 m 23 X s 2755 1902 m 46 X s 2755 1902 m 46 X s 2778 1980 m 23 X s 1 1 1 c black 425 1853 m 24 X 23 1 d 24 X 24 1 d 24 X 24 1 d 24 X 24 1 d 24 1 d 23 1 d 24 1 d 24 1 d 24 1 d 24 2 d 24 1 d 24 2 d 24 2 d 23 2 d 24 2 d 24 2 d 24 2 d 24 2 d 24 3 d 24 2
 d 24 3 d 24 2 d 23 3 d 24 2 d 24 3 d 24 3 d 24 2 d 24 3 d 24 3 d 24 2 d 23 3 d 24 3 d 24 2 d 24 2 d 24 3 d 24 2 d 24 2 d 24 2 d 23 2 d 24 2 d 24 1 d 24 2 d 24 1 d 24 1 d 24 1 d s 1595 1939 m 24 1 d 23 1 d 24 1 d 120 X 24 -1 d 24 X 23 -1 d 24 -1 d 24
 -1 d 24 -2 d 24 -1 d 24 -2 d 24 -1 d 24 -2 d 23 -2 d 24 -2 d 24 -2 d 24 -2 d 24 -3 d 24 -2 d 24 -2 d 24 -2 d 23 -3 d 24 -2 d 24 -3 d 24 -2 d 24 -2 d 24 -2 d 24 -2 d 24 -2 d 24 -2 d 23 -2 d 24 -1 d 24 -2 d 24 -1 d 24 -1 d 24 X 24 -1 d 71 X 24 1 d 24
 1 d 24 2 d 24 1 d s 2765 1890 m 24 3 d s
 gsave  2948 2165 0 0 C 1052.87 1224.65 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (LHCb Simulation) show NC gr  1 0 0 c 3 lw 785 1266 m 221 X s 895 1278 m 112 Y s 895 1255 m -112 Y s 895 1266 m20 black
 gsave  2948 2165 0 0 C 1052.87 825.67 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (Acceptance function) show NC gr  6 lw 785 855 m 221 X s gr showpage
 gr 
%%Trailer
%%Pages:  1
 gr  gr  gr 
%%EOF


==> figs/Fig1b.C <==
%!PS-Adobe-2.0
%%Title: Fig1b.C: c0
%%Creator: ROOT Version 6.28/04
%%CreationDate: Mon Aug 10 20:33:41 2026
%%Orientation: Landscape
%%DocumentNeededResources: ProcSet (FontSetInit)
%%EndComments
%%BeginProlog
/s {stroke} def /l {lineto} def /m {moveto} def /t {translate} def
/r {rotate} def /rl {roll}  def /R {repeat} def
/d {rlineto} def /rm {rmoveto} def /gr {grestore} def /f {eofill} def
/c {setrgbcolor} def /black {0 setgray} def /sd {setdash} def
/cl {closepath} def /sf {scalefont setfont} def /lw {setlinewidth} def
/box {m dup 0 exch d exch 0 d 0 exch neg d cl} def
/NC{systemdict begin initclip end}def/C{NC box clip newpath}def
/bl {box s} def /bf {gsave box gsave f grestore 1 lw [] 0 sd s grestore} def /Y { 0 exch d} def /X { 0 d} def 
/K {{pop pop 0 moveto} exch kshow} bind def
/ita {/ang 15 def gsave [1 0 ang dup sin exch cos div 1 0 0] concat} def 
/mp {newpath /y exch def /x exch def} def
/side {[w .77 mul w .23 mul] .385 w mul sd w 0 l currentpoint t -144 r} def
/mr {mp x y w2 0 360 arc} def /m24 {mr s} def /m20 {mr f} def
/mb {mp x y w2 add m w2 neg 0 d 0 w neg d w 0 d 0 w d cl} def
/mt {mp x y w2 add m w2 neg w neg d w 0 d cl} def
/w4 {w 4 div} def
/w6 {w 6 div} def
/w8 {w 8 div} def
/m21 {mb f} def /m25 {mb s} def /m22 {mt f} def /m26{mt s} def
/m23 {mp x y w2 sub m w2 w d w neg 0 d cl f} def
/m27 {mp x y w2 add m w3 neg w2 neg d w3 w2 neg d w3 w2 d cl s} def
/m28 {mp x w2 sub y w2 sub w3 add m w3 0 d  0 w3 neg d w3 0 d 0 w3 d w3 0 d  0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d cl s } def
/m29 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t 4 {side} repeat cl fill gr} def
/m30 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t 4 {side} repeat cl s gr} def
/m31 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d x w2 .707 mul sub y w2 .707 mul add m w 1.44 div w 1.44 div neg d x w2 .707 mul sub y w2 .707 mul sub m w 1.44 div w 1.44 div d s} def
/m32 {mp x y w2 sub m w2 w d w neg 0 d cl s} def
/m33 {mp x y w2 add m w3 neg w2 neg d w3 w2 neg d w3 w2 d cl f} def
/m34 {mp x w2 sub y w2 sub w3 add m w3 0 d  0 w3 neg d w3 0 d 0 w3 d w3 0 d  0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d cl f } def
/m35 {mp x y w2 add m w2 neg w2 neg d w2 w2 neg d w2 w2 d w2 neg w2 d x y w2 sub m 0 w d x w2 sub y m w 0 d s} def
/m36 {mb x w2 sub y w2 add m w w neg d x w2 sub y w2 sub m w w d s} def
/m37 {mp x y m w4 neg w2 d w4 neg w2 neg d w2 0 d  w4 neg w2 neg d w2 0 d w4 neg w2 d w2 0 d w4 neg w2 d w4 neg w2 neg d cl s} def
/m38 {mp x w4 sub y w2 add m w4 neg w4 neg d 0 w2 neg d w4 w4 neg d w2 0 d w4 w4 d 0 w2 d w4 neg w4 d w2 neg 0 d x y w2 sub m 0 w d x w2 sub y m w 0 d cl s} def
/m39 {mp x y m w4 neg w2 d w4 neg w2 neg d w2 0 d  w4 neg w2 neg d w2 0 d w4 neg w2 d w2 0 d w4 neg w2 d w4 neg w2 neg d cl f} def
/m40 {mp x y m w4 w2 d w4 w4 neg d w2 neg w4 neg d w2 w4 neg d w4 neg w4 neg d w4 neg w2 d w4 neg w2 neg d w4 neg w4 d w2 w4 d w2 neg w4 d w4 w4 d w4 w2 neg d cl s} def
/m41 {mp x y m w4 w2 d w4 w4 neg d w2 neg w4 neg d w2 w4 neg d w4 neg w4 neg d w4 neg w2 d w4 neg w2 neg d w4 neg w4 d w2 w4 d w2 neg w4 d w4 w4 d w4 w2 neg d cl f} def
/m42 {mp x y w2 add m w8 neg w2 -3 4 div mul d w2 -3 4 div mul w8 neg d w2 3 4 div mul w8 neg d w8 w2 -3 4 div mul d w8 w2 3 4 div mul d w2 3 4 div mul w8 d w2 -3 4 div mul w8 d w8 neg w2 3 4 div mul d cl s} def
/m43 {mp x y w2 add m w8 neg w2 -3 4 div mul d w2 -3 4 div mul w8 neg d w2 3 4 div mul w8 neg d w8 w2 -3 4 div mul d w8 w2 3 4 div mul d w2 3 4 div mul w8 d w2 -3 4 div mul w8 d w8 neg w2 3 4 div mul d cl f} def
/m44 {mp x y m w6 neg w2 d w2 2 3 div mul 0 d w6 neg w2 neg d w2 w6 d 0 w2 -2 3 div mul d w2 neg w6 d w6 w2 neg d w2 -2 3 div mul 0 d w6 w2 d w2 neg w6 neg d 0 w2 2 3 div mul d w2 w6 neg d cl s} def
/m45 {mp x y m w6 neg w2 d w2 2 3 div mul 0 d w6 neg w2 neg d w2 w6 d 0 w2 -2 3 div mul d w2 neg w6 d w6 w2 neg d w2 -2 3 div mul 0 d w6 w2 d w2 neg w6 neg d 0 w2 2 3 div mul d w2 w6 neg d cl f} def
/m46 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d  w4 w4 neg d w4 neg w4 neg d w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d cl s} def
/m47 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d w4 w4 neg d w4 neg w4 neg d  w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d cl f} def
/m48 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d w4 w4 neg d  w4 neg w4 neg d w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d  w4 w4 neg d w4 neg w4 neg d w4 neg w4 d w4 w4 d cl f} def
/m49 {mp x w2 sub w3 add y w2 sub w3 add m  0 w3 neg d w3 0 d 0 w3 d w3 0 d 0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d 0 w3 neg d w3 0 d 0 w3 d w3 0 d 0 w3 neg d w3 neg 0 d cl f } def
/m2 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d s} def
/m5 {mp x w2 .707 mul sub y w2 .707 mul sub m w 1.44 div w 1.44 div d x w2 .707 mul sub y w2 .707 mul add m w 1.44 div w 1.44 div neg d s} def
%%IncludeResource: ProcSet (FontSetInit)
%%IncludeResource: font Times-Roman
%%IncludeResource: font Times-Italic
%%IncludeResource: font Times-Bold
%%IncludeResource: font Times-BoldItalic
%%IncludeResource: font Helvetica
%%IncludeResource: font Helvetica-Oblique
%%IncludeResource: font Helvetica-Bold
%%IncludeResource: font Helvetica-BoldOblique
%%IncludeResource: font Courier
%%IncludeResource: font Courier-Oblique
%%IncludeResource: font Courier-Bold
%%IncludeResource: font Courier-BoldOblique
%%IncludeResource: font Symbol
%%IncludeResource: font ZapfDingbats
/reEncode {exch findfont dup length dict begin {1 index /FID eq  {pop pop} {def} ifelse } forall /Encoding exch def currentdict end dup /FontName get exch definefont pop } def [/Times-Bold /Times-Italic /Times-BoldItalic /Helvetica /Helvetica-Oblique
 /Helvetica-Bold /Helvetica-BoldOblique /Courier /Courier-Oblique /Courier-Bold /Courier-BoldOblique /Times-Roman /AvantGarde-Book /AvantGarde-BookOblique /AvantGarde-Demi /AvantGarde-DemiOblique /Bookman-Demi /Bookman-DemiItalic /Bookman-Light
 /Bookman-LightItalic /Helvetica-Narrow /Helvetica-Narrow-Bold /Helvetica-Narrow-BoldOblique /Helvetica-Narrow-Oblique /NewCenturySchlbk-Roman /NewCenturySchlbk-Bold /NewCenturySchlbk-BoldItalic /NewCenturySchlbk-Italic /Palatino-Bold
 /Palatino-BoldItalic /Palatino-Italic /Palatino-Roman ] {ISOLatin1Encoding reEncode } forall/Zone {/iy exch def /ix exch def  ix 1 sub  3144 mul  1 iy sub  2224 mul t} def
%%EndProlog
%%BeginSetup
%%EndSetup
newpath  gsave  90 r 0 -594 t  28 20 t .25 .25 scale  gsave 
%%Page: 1 1
 gsave  gsave 
 1 1 Zone
 gsave  0 0 t black[  ] 0 sd 6 lw 1 1 1 c 2948 2165 0 0 bf black 1 1 1 c 2388 1689 413 346 bf black 2388 1689 413 346 bl 1 1 1 c 2388 1689 413 346 bf black 2388 1689 413 346 bl 1 0 0 c 3 lw 1 1 1 c 1 0 0 c /w 24 def /w2 {w 2 div} def /w3 {w 3 div}
 def 425 1693 m20 449 1709 m20 472 1733 m20 496 1752 m20 520 1777 m20 544 1794 m20 568 1816 m20 592 1830 m20 616 1845 m20 640 1850 m20 663 1862 m20 687 1877 m20 711 1883 m20 735 1897 m20 759 1900 m20 783 1904 m20 807 1909 m20 831 1920 m20 854 1922
 m20 878 1924 m20 902 1927 m20 926 1934 m20 950 1935 m20 974 1930 m20 998 1937 m20 1022 1941 m20 1046 1940 m20 1069 1933 m20 1093 1945 m20 1117 1940 m20 1141 1944 m20 1165 1947 m20 1189 1951 m20 1213 1945 m20 1237 1945 m20 1260 1947 m20 1284 1939 m20
 1308 1950 m20 1332 1944 m20 1356 1939 m20 1380 1940 m20 1404 1945 m20 1428 1932 m20 1451 1938 m20 1475 1934 m20 1499 1932 m20 1523 1930 m20 1547 1919 m20 1571 1918 m20 1595 1911 m20 1619 1906 m20 1642 1902 m20 1666 1905 m20 1690 1893 m20 1714 1886
 m20 1738 1884 m20 1762 1882 m20 1786 1869 m20 1810 1867 m20 1834 1857 m20 1857 1843 m20 1881 1838 m20 1905 1829 m20 1929 1816 m20 1953 1805 m20 1977 1794 m20 2001 1784 m20 2025 1766 m20 2048 1760 m20 2072 1746 m20 2096 1732 m20 2120 1717 m20 2144
 1702 m20 2168 1679 m20 2192 1670 m20 2216 1646 m20 2239 1626 m20 2263 1607 m20 2287 1585 m20 2311 1565 m20 2335 1541 m20 2359 1516 m20 2383 1481 m20 2407 1458 m20 2431 1430 m20 2454 1399 m20 2478 1369 m20 2502 1330 m20 2526 1296 m20 2550 1249 m20
 2574 1212 m20 2598 1164 m20 2622 1114 m20 2645 1064 m20 2669 1005 m20 2693 941 m20 2717 873 m20 2741 787 m20 2765 689 m20 2789 556 m20 1 1 1 c 1 0 0 c 415 348 m 1345 Y 22 X 16 Y 23 X 24 Y 24 X 19 Y 24 X 25 Y 24 X 17 Y 24 X 22 Y 24 X 14 Y 24 X 15 Y
 24 X 5 Y 24 X 12 Y 23 X 15 Y 24 X 6 Y 24 X 14 Y 24 X 3 Y 24 X 4 Y 24 X 5 Y 24 X 11 Y 24 X 2 Y 23 X 2 Y 24 X 3 Y 24 X 7 Y 24 X 1 Y 24 X -5 Y 24 X 7 Y 24 X 4 Y 24 X -1 Y 23 X -7 Y 24 X 12 Y 24 X -5 Y 24 X 4 Y 24 X 3 Y 24 X 4 Y 24 X -6 Y 47 X 2 Y 24 X
 -8 Y 24 X 11 Y 24 X -6 Y 24 X -5 Y 24 X 1 Y 24 X 5 Y 24 X -13 Y 24 X 6 Y 23 X -4 Y 24 X -2 Y 24 X -2 Y 24 X -11 Y 24 X -1 Y 24 X -7 Y 24 X -5 Y 24 X -4 Y 23 X 3 Y 24 X -12 Y 24 X -7 Y 24 X -2 Y 24 X -2 Y 24 X -13 Y 24 X -2 Y 24 X -10 Y 23 X -14 Y 24
 X -5 Y 24 X -9 Y 24 X -13 Y 24 X -11 Y 24 X -11 Y 24 X -10 Y 24 X -18 Y 24 X -6 Y 23 X -14 Y 24 X -14 Y 24 X -15 Y 24 X -15 Y 24 X -23 Y 24 X -9 Y 24 X -24 Y 24 X -20 Y 23 X -19 Y 24 X -22 Y 24 X -20 Y 24 X -24 Y 24 X -25 Y 24 X -35 Y 24 X -23 Y 24
 X -28 Y 23 X -31 Y 24 X -30 Y 24 X -39 Y 24 X -34 Y 24 X -47 Y 24 X -37 Y 24 X -48 Y 24 X -50 Y 23 X -50 Y 24 X -59 Y 24 X -64 Y 24 X -68 Y 24 X -86 Y 24 X -98 Y 24 X -133 Y 24 X s black 6 lw 413 346 m 2388 X s 413 399 m -53 Y s 532 373 m -27 Y s
 652 373 m -27 Y s 771 373 m -27 Y s 890 373 m -27 Y s 1010 399 m -53 Y s 1129 373 m -27 Y s 1248 373 m -27 Y s 1368 373 m -27 Y s 1487 373 m -27 Y s 1607 399 m -53 Y s 1726 373 m -27 Y s 1845 373 m -27 Y s 1965 373 m -27 Y s 2084 373 m -27 Y s 2204
 399 m -53 Y s 2323 373 m -27 Y s 2442 373 m -27 Y s 2562 373 m -27 Y s 2681 373 m -27 Y s 2801 399 m -53 Y s
 gsave  2948 2165 0 0 C 419.3 221.656 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (1) show NC gr 
 gsave  2948 2165 0 0 C 354.65 221.656 t 0 r /Symbol findfont 121.911 sf 0 0 m (-) show NC gr 
 gsave  2948 2165 0 0 C 967.9 221.656 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0.5) show NC gr 
 gsave  2948 2165 0 0 C 901.403 221.656 t 0 r /Symbol findfont 121.911 sf 0 0 m (-) show NC gr 
 gsave  2948 2165 0 0 C 1575.61 221.656 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0) show NC gr 
 gsave  2948 2165 0 0 C 2129.75 221.656 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0.5) show NC gr 
 gsave  2948 2165 0 0 C 2776.25 221.656 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (1) show NC gr 
 gsave  2948 2165 0 0 C 2728.22 36.9427 t 0 r /Times-Italic findfont 97.8983 sf 0 0 m (K) show NC gr 
 gsave  2948 2165 0 0 C 2637.71 79.4269 t 0 r /Symbol findfont 145.924 sf 0 0 m ita (q) show gr NC gr 
 gsave  2948 2165 0 0 C 2449.3 79.4269 t 0 r /Times-Roman findfont 145.924 sf 0 0 m (cos) show NC gr  413 2035 m 2388 X s 413 1982 m 53 Y s 532 2009 m 26 Y s 652 2009 m 26 Y s 771 2009 m 26 Y s 890 2009 m 26 Y s 1010 1982 m 53 Y s 1129 2009 m 26 Y s
 1248 2009 m 26 Y s 1368 2009 m 26 Y s 1487 2009 m 26 Y s 1607 1982 m 53 Y s 1726 2009 m 26 Y s 1845 2009 m 26 Y s 1965 2009 m 26 Y s 2084 2009 m 26 Y s 2204 1982 m 53 Y s 2323 2009 m 26 Y s 2442 2009 m 26 Y s 2562 2009 m 26 Y s 2681 2009 m 26 Y s
 2801 1982 m 53 Y s 413 346 m 1689 Y s 459 346 m -46 X s 436 415 m -23 X s 436 483 m -23 X s 436 552 m -23 X s 459 621 m -46 X s 436 689 m -23 X s 436 758 m -23 X s 436 826 m -23 X s 459 895 m -46 X s 436 963 m -23 X s 436 1032 m -23 X s 436 1100 m
 -23 X s 459 1169 m -46 X s 436 1238 m -23 X s 436 1306 m -23 X s 436 1375 m -23 X s 459 1443 m -46 X s 436 1512 m -23 X s 436 1580 m -23 X s 436 1649 m -23 X s 459 1717 m -46 X s 436 1786 m -23 X s 436 1855 m -23 X s 436 1923 m -23 X s 459 1992 m
 -46 X s 459 1992 m -46 X s
 gsave  2948 2165 0 0 C 323.249 304.778 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0) show NC gr 
 gsave  2948 2165 0 0 C 232.739 578.154 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0.2) show NC gr 
 gsave  2948 2165 0 0 C 232.739 853.378 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0.4) show NC gr 
 gsave  2948 2165 0 0 C 232.739 1126.75 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0.6) show NC gr 
 gsave  2948 2165 0 0 C 236.434 1401.98 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0.8) show NC gr 
 gsave  2948 2165 0 0 C 334.332 1675.35 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (1) show NC gr 
 gsave  2948 2165 0 0 C 232.739 1950.58 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (1.2) show NC gr 
 gsave  2948 2165 0 0 C 121.911 949.429 t 90 r /Times-Roman findfont 145.924 sf 0 0 m (Acceptance [A.U.]) show NC gr  2801 346 m 1689 Y s 2755 346 m 46 X s 2778 415 m 23 X s 2778 483 m 23 X s 2778 552 m 23 X s 2755 621 m 46 X s 2778 689 m 23 X s 2778
 758 m 23 X s 2778 826 m 23 X s 2755 895 m 46 X s 2778 963 m 23 X s 2778 1032 m 23 X s 2778 1100 m 23 X s 2755 1169 m 46 X s 2778 1238 m 23 X s 2778 1306 m 23 X s 2778 1375 m 23 X s 2755 1443 m 46 X s 2778 1512 m 23 X s 2778 1580 m 23 X s 2778 1649 m
 23 X s 2755 1717 m 46 X s 2778 1786 m 23 X s 2778 1855 m 23 X s 2778 1923 m 23 X s 2755 1992 m 46 X s 2755 1992 m 46 X s 1 1 1 c black 425 1685 m 24 29 d 23 25 d 24 23 d 24 20 d 24 18 d 24 16 d 24 14 d 24 13 d 24 12 d 23 11 d 24 9 d 24 9 d 24 8 d 24
 7 d 24 6 d 24 6 d 24 6 d 23 4 d 24 5 d 24 4 d 24 3 d 24 3 d 24 3 d 24 2 d 24 2 d 24 1 d 23 1 d 24 1 d 24 1 d 24 X 24 1 d 24 -1 d 48 X 23 -1 d 24 -1 d 24 -1 d 24 -2 d 24 -1 d 24 -2 d 24 -2 d 24 -2 d 23 -2 d 24 -2 d 24 -3 d 24 -3 d 24 -3 d 24 -4 d 24
 -3 d s 1595 1915 m 24 -5 d 23 -4 d 24 -5 d 24 -5 d 24 -5 d 24 -6 d 24 -6 d 24 -7 d 24 -8 d 24 -8 d 23 -8 d 24 -9 d 24 -10 d 24 -10 d 24 -11 d 24 -11 d 24 -13 d 24 -13 d 23 -13 d 24 -15 d 24 -15 d 24 -15 d 24 -17 d 24 -17 d 24 -18 d 24 -19 d 23 -20 d
 24 -20 d 24 -22 d 24 -22 d 24 -24 d 24 -24 d 24 -26 d 24 -27 d 24 -28 d 23 -30 d 24 -33 d 24 -34 d 24 -36 d 24 -40 d 24 -42 d 24 -47 d 24 -50 d 23 -56 d 24 -61 d 24 -68 d 24 -75 d 24 -83 d 24 -93 d s 2765 681 m 24 -105 d s
 gsave  2948 2165 0 0 C 1052.87 1224.65 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (LHCb Simulation) show NC gr  1 0 0 c 3 lw 785 1266 m 221 X s 895 1278 m 112 Y s 895 1255 m -112 Y s 895 1266 m20 black
 gsave  2948 2165 0 0 C 1052.87 825.67 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (Acceptance function) show NC gr  6 lw 785 855 m 221 X s gr showpage
 gr 
%%Trailer
%%Pages:  1
 gr  gr  gr 
%%EOF


==> figs/Fig1c.C <==
%!PS-Adobe-2.0
%%Title: Fig1c.C: c0
%%Creator: ROOT Version 6.28/04
%%CreationDate: Mon Aug 10 20:33:41 2026
%%Orientation: Landscape
%%DocumentNeededResources: ProcSet (FontSetInit)
%%EndComments
%%BeginProlog
/s {stroke} def /l {lineto} def /m {moveto} def /t {translate} def
/r {rotate} def /rl {roll}  def /R {repeat} def
/d {rlineto} def /rm {rmoveto} def /gr {grestore} def /f {eofill} def
/c {setrgbcolor} def /black {0 setgray} def /sd {setdash} def
/cl {closepath} def /sf {scalefont setfont} def /lw {setlinewidth} def
/box {m dup 0 exch d exch 0 d 0 exch neg d cl} def
/NC{systemdict begin initclip end}def/C{NC box clip newpath}def
/bl {box s} def /bf {gsave box gsave f grestore 1 lw [] 0 sd s grestore} def /Y { 0 exch d} def /X { 0 d} def 
/K {{pop pop 0 moveto} exch kshow} bind def
/ita {/ang 15 def gsave [1 0 ang dup sin exch cos div 1 0 0] concat} def 
/mp {newpath /y exch def /x exch def} def
/side {[w .77 mul w .23 mul] .385 w mul sd w 0 l currentpoint t -144 r} def
/mr {mp x y w2 0 360 arc} def /m24 {mr s} def /m20 {mr f} def
/mb {mp x y w2 add m w2 neg 0 d 0 w neg d w 0 d 0 w d cl} def
/mt {mp x y w2 add m w2 neg w neg d w 0 d cl} def
/w4 {w 4 div} def
/w6 {w 6 div} def
/w8 {w 8 div} def
/m21 {mb f} def /m25 {mb s} def /m22 {mt f} def /m26{mt s} def
/m23 {mp x y w2 sub m w2 w d w neg 0 d cl f} def
/m27 {mp x y w2 add m w3 neg w2 neg d w3 w2 neg d w3 w2 d cl s} def
/m28 {mp x w2 sub y w2 sub w3 add m w3 0 d  0 w3 neg d w3 0 d 0 w3 d w3 0 d  0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d cl s } def
/m29 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t 4 {side} repeat cl fill gr} def
/m30 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t 4 {side} repeat cl s gr} def
/m31 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d x w2 .707 mul sub y w2 .707 mul add m w 1.44 div w 1.44 div neg d x w2 .707 mul sub y w2 .707 mul sub m w 1.44 div w 1.44 div d s} def
/m32 {mp x y w2 sub m w2 w d w neg 0 d cl s} def
/m33 {mp x y w2 add m w3 neg w2 neg d w3 w2 neg d w3 w2 d cl f} def
/m34 {mp x w2 sub y w2 sub w3 add m w3 0 d  0 w3 neg d w3 0 d 0 w3 d w3 0 d  0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d cl f } def
/m35 {mp x y w2 add m w2 neg w2 neg d w2 w2 neg d w2 w2 d w2 neg w2 d x y w2 sub m 0 w d x w2 sub y m w 0 d s} def
/m36 {mb x w2 sub y w2 add m w w neg d x w2 sub y w2 sub m w w d s} def
/m37 {mp x y m w4 neg w2 d w4 neg w2 neg d w2 0 d  w4 neg w2 neg d w2 0 d w4 neg w2 d w2 0 d w4 neg w2 d w4 neg w2 neg d cl s} def
/m38 {mp x w4 sub y w2 add m w4 neg w4 neg d 0 w2 neg d w4 w4 neg d w2 0 d w4 w4 d 0 w2 d w4 neg w4 d w2 neg 0 d x y w2 sub m 0 w d x w2 sub y m w 0 d cl s} def
/m39 {mp x y m w4 neg w2 d w4 neg w2 neg d w2 0 d  w4 neg w2 neg d w2 0 d w4 neg w2 d w2 0 d w4 neg w2 d w4 neg w2 neg d cl f} def
/m40 {mp x y m w4 w2 d w4 w4 neg d w2 neg w4 neg d w2 w4 neg d w4 neg w4 neg d w4 neg w2 d w4 neg w2 neg d w4 neg w4 d w2 w4 d w2 neg w4 d w4 w4 d w4 w2 neg d cl s} def
/m41 {mp x y m w4 w2 d w4 w4 neg d w2 neg w4 neg d w2 w4 neg d w4 neg w4 neg d w4 neg w2 d w4 neg w2 neg d w4 neg w4 d w2 w4 d w2 neg w4 d w4 w4 d w4 w2 neg d cl f} def
/m42 {mp x y w2 add m w8 neg w2 -3 4 div mul d w2 -3 4 div mul w8 neg d w2 3 4 div mul w8 neg d w8 w2 -3 4 div mul d w8 w2 3 4 div mul d w2 3 4 div mul w8 d w2 -3 4 div mul w8 d w8 neg w2 3 4 div mul d cl s} def
/m43 {mp x y w2 add m w8 neg w2 -3 4 div mul d w2 -3 4 div mul w8 neg d w2 3 4 div mul w8 neg d w8 w2 -3 4 div mul d w8 w2 3 4 div mul d w2 3 4 div mul w8 d w2 -3 4 div mul w8 d w8 neg w2 3 4 div mul d cl f} def
/m44 {mp x y m w6 neg w2 d w2 2 3 div mul 0 d w6 neg w2 neg d w2 w6 d 0 w2 -2 3 div mul d w2 neg w6 d w6 w2 neg d w2 -2 3 div mul 0 d w6 w2 d w2 neg w6 neg d 0 w2 2 3 div mul d w2 w6 neg d cl s} def
/m45 {mp x y m w6 neg w2 d w2 2 3 div mul 0 d w6 neg w2 neg d w2 w6 d 0 w2 -2 3 div mul d w2 neg w6 d w6 w2 neg d w2 -2 3 div mul 0 d w6 w2 d w2 neg w6 neg d 0 w2 2 3 div mul d w2 w6 neg d cl f} def
/m46 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d  w4 w4 neg d w4 neg w4 neg d w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d cl s} def
/m47 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d w4 w4 neg d w4 neg w4 neg d  w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d cl f} def
/m48 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d w4 w4 neg d  w4 neg w4 neg d w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d  w4 w4 neg d w4 neg w4 neg d w4 neg w4 d w4 w4 d cl f} def
/m49 {mp x w2 sub w3 add y w2 sub w3 add m  0 w3 neg d w3 0 d 0 w3 d w3 0 d 0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d 0 w3 neg d w3 0 d 0 w3 d w3 0 d 0 w3 neg d w3 neg 0 d cl f } def
/m2 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d s} def
/m5 {mp x w2 .707 mul sub y w2 .707 mul sub m w 1.44 div w 1.44 div d x w2 .707 mul sub y w2 .707 mul add m w 1.44 div w 1.44 div neg d s} def
%%IncludeResource: ProcSet (FontSetInit)
%%IncludeResource: font Times-Roman
%%IncludeResource: font Times-Italic
%%IncludeResource: font Times-Bold
%%IncludeResource: font Times-BoldItalic
%%IncludeResource: font Helvetica
%%IncludeResource: font Helvetica-Oblique
%%IncludeResource: font Helvetica-Bold
%%IncludeResource: font Helvetica-BoldOblique
%%IncludeResource: font Courier
%%IncludeResource: font Courier-Oblique
%%IncludeResource: font Courier-Bold
%%IncludeResource: font Courier-BoldOblique
%%IncludeResource: font Symbol
%%IncludeResource: font ZapfDingbats
/reEncode {exch findfont dup length dict begin {1 index /FID eq  {pop pop} {def} ifelse } forall /Encoding exch def currentdict end dup /FontName get exch definefont pop } def [/Times-Bold /Times-Italic /Times-BoldItalic /Helvetica /Helvetica-Oblique
 /Helvetica-Bold /Helvetica-BoldOblique /Courier /Courier-Oblique /Courier-Bold /Courier-BoldOblique /Times-Roman /AvantGarde-Book /AvantGarde-BookOblique /AvantGarde-Demi /AvantGarde-DemiOblique /Bookman-Demi /Bookman-DemiItalic /Bookman-Light
 /Bookman-LightItalic /Helvetica-Narrow /Helvetica-Narrow-Bold /Helvetica-Narrow-BoldOblique /Helvetica-Narrow-Oblique /NewCenturySchlbk-Roman /NewCenturySchlbk-Bold /NewCenturySchlbk-BoldItalic /NewCenturySchlbk-Italic /Palatino-Bold
 /Palatino-BoldItalic /Palatino-Italic /Palatino-Roman ] {ISOLatin1Encoding reEncode } forall/Zone {/iy exch def /ix exch def  ix 1 sub  3144 mul  1 iy sub  2224 mul t} def
%%EndProlog
%%BeginSetup
%%EndSetup
newpath  gsave  90 r 0 -594 t  28 20 t .25 .25 scale  gsave 
%%Page: 1 1
 gsave  gsave 
 1 1 Zone
 gsave  0 0 t black[  ] 0 sd 6 lw 1 1 1 c 2948 2165 0 0 bf black 1 1 1 c 2388 1689 413 346 bf black 2388 1689 413 346 bl 1 1 1 c 2388 1689 413 346 bf black 2388 1689 413 346 bl 1 0 0 c 3 lw 1 1 1 c 1 0 0 c /w 24 def /w2 {w 2 div} def /w3 {w 3 div}
 def 425 1941 m20 449 1945 m20 472 1946 m20 496 1941 m20 520 1941 m20 544 1943 m20 568 1942 m20 592 1938 m20 616 1932 m20 640 1929 m20 663 1922 m20 687 1915 m20 711 1916 m20 735 1905 m20 759 1902 m20 783 1892 m20 807 1895 m20 831 1891 m20 854 1884
 m20 878 1879 m20 902 1882 m20 926 1875 m20 950 1875 m20 974 1870 m20 998 1869 m20 1022 1874 m20 1046 1871 m20 1069 1876 m20 1093 1872 m20 1117 1879 m20 1141 1879 m20 1165 1892 m20 1189 1893 m20 1213 1890 m20 1237 1892 m20 1260 1908 m20 1284 1907 m20
 1308 1920 m20 1332 1914 m20 1356 1922 m20 1380 1920 m20 1404 1931 m20 1428 1942 m20 1451 1943 m20 1475 1947 m20 1499 1947 m20 1523 1934 m20 1547 1940 m20 1571 1950 m20 1595 1950 m20 1619 1940 m20 1642 1950 m20 1666 1940 m20 1690 1946 m20 1714 1947
 m20 1738 1941 m20 1762 1941 m20 1786 1937 m20 1810 1927 m20 1834 1925 m20 1857 1923 m20 1881 1914 m20 1905 1915 m20 1929 1912 m20 1953 1906 m20 1977 1901 m20 2001 1895 m20 2025 1891 m20 2048 1882 m20 2072 1882 m20 2096 1876 m20 2120 1878 m20 2144
 1879 m20 2168 1870 m20 2192 1871 m20 2216 1876 m20 2239 1875 m20 2263 1872 m20 2287 1874 m20 2311 1878 m20 2335 1881 m20 2359 1887 m20 2383 1883 m20 2407 1889 m20 2431 1891 m20 2454 1899 m20 2478 1908 m20 2502 1910 m20 2526 1921 m20 2550 1917 m20
 2574 1928 m20 2598 1940 m20 2622 1936 m20 2645 1936 m20 2669 1943 m20 2693 1949 m20 2717 1951 m20 2741 1946 m20 2765 1944 m20 2789 1951 m20 1 1 1 c 1 0 0 c 415 348 m 1593 Y 22 X 4 Y 23 X 1 Y 24 X -5 Y 48 X 2 Y 24 X -1 Y 24 X -4 Y 24 X -6 Y 24 X -3 Y
 24 X -7 Y 23 X -7 Y 24 X 1 Y 24 X -11 Y 24 X -3 Y 24 X -10 Y 24 X 3 Y 24 X -4 Y 24 X -7 Y 23 X -5 Y 24 X 3 Y 24 X -7 Y 48 X -5 Y 24 X -1 Y 24 X 5 Y 24 X -3 Y 23 X 5 Y 24 X -4 Y 24 X 7 Y 48 X 13 Y 24 X 1 Y 24 X -3 Y 24 X 2 Y 23 X 16 Y 24 X -1 Y 24 X
 13 Y 24 X -6 Y 24 X 8 Y 24 X -2 Y 24 X 11 Y 24 X 11 Y 24 X 1 Y 23 X 4 Y 48 X -13 Y 24 X 6 Y 24 X 10 Y 48 X -10 Y 24 X 10 Y 23 X -10 Y 24 X 6 Y 24 X 1 Y 24 X -6 Y 48 X -4 Y 24 X -10 Y 24 X -2 Y 23 X -2 Y 24 X -9 Y 24 X 1 Y 24 X -3 Y 24 X -6 Y 24 X -5
 Y 24 X -6 Y 24 X -4 Y 24 X -9 Y 47 X -6 Y 24 X 2 Y 24 X 1 Y 24 X -9 Y 24 X 1 Y 24 X 5 Y 24 X -1 Y 23 X -3 Y 24 X 2 Y 24 X 4 Y 24 X 3 Y 24 X 6 Y 24 X -4 Y 24 X 6 Y 24 X 2 Y 23 X 8 Y 24 X 9 Y 24 X 2 Y 24 X 11 Y 24 X -4 Y 24 X 11 Y 24 X 12 Y 24 X -4 Y
 47 X 7 Y 24 X 6 Y 24 X 2 Y 24 X -5 Y 24 X -2 Y 24 X 7 Y 24 X -1603 Y s black 6 lw 413 346 m 2388 X s 847 399 m -53 Y s 1037 373 m -27 Y s 1227 373 m -27 Y s 1417 373 m -27 Y s 1607 399 m -53 Y s 1797 373 m -27 Y s 1987 373 m -27 Y s 2177 373 m -27 Y
 s 2367 399 m -53 Y s 847 399 m -53 Y s 657 373 m -27 Y s 467 373 m -27 Y s 2367 399 m -53 Y s 2557 373 m -27 Y s 2747 373 m -27 Y s
 gsave  2948 2165 0 0 C 847.836 221.656 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (2) show NC gr 
 gsave  2948 2165 0 0 C 783.186 221.656 t 0 r /Symbol findfont 121.911 sf 0 0 m (-) show NC gr 
 gsave  2948 2165 0 0 C 1575.61 221.656 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0) show NC gr 
 gsave  2948 2165 0 0 C 2336.63 221.656 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (2) show NC gr 
 gsave  2948 2165 0 0 C 2491.79 75.7326 t 0 r /Times-Roman findfont 145.924 sf 0 0 m ( [rad]) show NC gr 
 gsave  2948 2165 0 0 C 2406.82 75.7326 t 0 r /Symbol findfont 145.924 sf 0 0 m ita (f) show gr NC gr  413 2035 m 2388 X s 847 1982 m 53 Y s 1037 2009 m 26 Y s 1227 2009 m 26 Y s 1417 2009 m 26 Y s 1607 1982 m 53 Y s 1797 2009 m 26 Y s 1987 2009 m 26
 Y s 2177 2009 m 26 Y s 2367 1982 m 53 Y s 847 1982 m 53 Y s 657 2009 m 26 Y s 467 2009 m 26 Y s 2367 1982 m 53 Y s 2557 2009 m 26 Y s 2747 2009 m 26 Y s 413 346 m 1689 Y s 459 346 m -46 X s 436 425 m -23 X s 436 503 m -23 X s 436 581 m -23 X s 459
 659 m -46 X s 436 738 m -23 X s 436 816 m -23 X s 436 894 m -23 X s 459 972 m -46 X s 436 1051 m -23 X s 436 1129 m -23 X s 436 1207 m -23 X s 459 1285 m -46 X s 436 1364 m -23 X s 436 1442 m -23 X s 436 1520 m -23 X s 459 1598 m -46 X s 436 1677 m
 -23 X s 436 1755 m -23 X s 436 1833 m -23 X s 459 1911 m -46 X s 459 1911 m -46 X s 436 1990 m -23 X s
 gsave  2948 2165 0 0 C 323.249 304.778 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0) show NC gr 
 gsave  2948 2165 0 0 C 232.739 616.944 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0.2) show NC gr 
 gsave  2948 2165 0 0 C 232.739 930.957 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0.4) show NC gr 
 gsave  2948 2165 0 0 C 232.739 1243.12 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0.6) show NC gr 
 gsave  2948 2165 0 0 C 236.434 1557.14 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0.8) show NC gr 
 gsave  2948 2165 0 0 C 334.332 1869.3 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (1) show NC gr 
 gsave  2948 2165 0 0 C 121.911 949.429 t 90 r /Times-Roman findfont 145.924 sf 0 0 m (Acceptance [A.U.]) show NC gr  2801 346 m 1689 Y s 2755 346 m 46 X s 2778 425 m 23 X s 2778 503 m 23 X s 2778 581 m 23 X s 2755 659 m 46 X s 2778 738 m 23 X s 2778
 816 m 23 X s 2778 894 m 23 X s 2755 972 m 46 X s 2778 1051 m 23 X s 2778 1129 m 23 X s 2778 1207 m 23 X s 2755 1285 m 46 X s 2778 1364 m 23 X s 2778 1442 m 23 X s 2778 1520 m 23 X s 2755 1598 m 46 X s 2778 1677 m 23 X s 2778 1755 m 23 X s 2778 1833
 m 23 X s 2755 1911 m 46 X s 2755 1911 m 46 X s 2778 1990 m 23 X s 1 1 1 c black 425 1937 m 24 7 d 23 4 d 24 2 d 24 -1 d 24 -2 d 24 -3 d 24 -5 d 24 -5 d 24 -6 d 23 -6 d 24 -6 d 24 -6 d 24 -6 d 24 -6 d 24 -5 d 24 -5 d 24 -4 d 23 -4 d 24 -2 d 24 -3 d
 24 -1 d 24 -1 d 24 -1 d 24 1 d 24 1 d 24 1 d 23 2 d 24 3 d 24 2 d 24 4 d 24 3 d 24 4 d 24 4 d 24 4 d 23 5 d 24 4 d 24 4 d 24 5 d 24 4 d 24 3 d 24 4 d 24 3 d 23 3 d 24 3 d 24 2 d 24 2 d 24 1 d 24 1 d 24 1 d s 1595 1946 m 24 X 23 -1 d 24 -1 d 24 -1 d
 24 -2 d 24 -2 d 24 -3 d 24 -3 d 24 -3 d 24 -4 d 23 -3 d 24 -4 d 24 -5 d 24 -4 d 24 -4 d 24 -5 d 24 -4 d 24 -4 d 23 -4 d 24 -3 d 24 -4 d 24 -2 d 24 -3 d 24 -2 d 24 -1 d 24 -1 d 23 -1 d 24 1 d 24 1 d 24 1 d 24 3 d 24 2 d 24 4 d 24 4 d 24 5 d 23 5 d 24
 6 d 24 6 d 24 6 d 24 6 d 24 6 d 24 6 d 24 5 d 23 5 d 24 3 d 24 2 d 24 1 d 24 -2 d 24 -4 d s 2765 1944 m 24 -7 d s
 gsave  2948 2165 0 0 C 1052.87 1224.65 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (LHCb Simulation) show NC gr  1 0 0 c 3 lw 785 1266 m 221 X s 895 1278 m 112 Y s 895 1255 m -112 Y s 895 1266 m20 black
 gsave  2948 2165 0 0 C 1052.87 825.67 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (Acceptance function) show NC gr  6 lw 785 855 m 221 X s gr showpage
 gr 
%%Trailer
%%Pages:  1
 gr  gr  gr 
%%EOF


==> figs/Fig1d.C <==
%!PS-Adobe-2.0
%%Title: Fig1d.C: c0
%%Creator: ROOT Version 6.28/04
%%CreationDate: Mon Aug 10 20:33:40 2026
%%Orientation: Landscape
%%DocumentNeededResources: ProcSet (FontSetInit)
%%EndComments
%%BeginProlog
/s {stroke} def /l {lineto} def /m {moveto} def /t {translate} def
/r {rotate} def /rl {roll}  def /R {repeat} def
/d {rlineto} def /rm {rmoveto} def /gr {grestore} def /f {eofill} def
/c {setrgbcolor} def /black {0 setgray} def /sd {setdash} def
/cl {closepath} def /sf {scalefont setfont} def /lw {setlinewidth} def
/box {m dup 0 exch d exch 0 d 0 exch neg d cl} def
/NC{systemdict begin initclip end}def/C{NC box clip newpath}def
/bl {box s} def /bf {gsave box gsave f grestore 1 lw [] 0 sd s grestore} def /Y { 0 exch d} def /X { 0 d} def 
/K {{pop pop 0 moveto} exch kshow} bind def
/ita {/ang 15 def gsave [1 0 ang dup sin exch cos div 1 0 0] concat} def 
/mp {newpath /y exch def /x exch def} def
/side {[w .77 mul w .23 mul] .385 w mul sd w 0 l currentpoint t -144 r} def
/mr {mp x y w2 0 360 arc} def /m24 {mr s} def /m20 {mr f} def
/mb {mp x y w2 add m w2 neg 0 d 0 w neg d w 0 d 0 w d cl} def
/mt {mp x y w2 add m w2 neg w neg d w 0 d cl} def
/w4 {w 4 div} def
/w6 {w 6 div} def
/w8 {w 8 div} def
/m21 {mb f} def /m25 {mb s} def /m22 {mt f} def /m26{mt s} def
/m23 {mp x y w2 sub m w2 w d w neg 0 d cl f} def
/m27 {mp x y w2 add m w3 neg w2 neg d w3 w2 neg d w3 w2 d cl s} def
/m28 {mp x w2 sub y w2 sub w3 add m w3 0 d  0 w3 neg d w3 0 d 0 w3 d w3 0 d  0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d cl s } def
/m29 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t 4 {side} repeat cl fill gr} def
/m30 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t 4 {side} repeat cl s gr} def
/m31 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d x w2 .707 mul sub y w2 .707 mul add m w 1.44 div w 1.44 div neg d x w2 .707 mul sub y w2 .707 mul sub m w 1.44 div w 1.44 div d s} def
/m32 {mp x y w2 sub m w2 w d w neg 0 d cl s} def
/m33 {mp x y w2 add m w3 neg w2 neg d w3 w2 neg d w3 w2 d cl f} def
/m34 {mp x w2 sub y w2 sub w3 add m w3 0 d  0 w3 neg d w3 0 d 0 w3 d w3 0 d  0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d cl f } def
/m35 {mp x y w2 add m w2 neg w2 neg d w2 w2 neg d w2 w2 d w2 neg w2 d x y w2 sub m 0 w d x w2 sub y m w 0 d s} def
/m36 {mb x w2 sub y w2 add m w w neg d x w2 sub y w2 sub m w w d s} def
/m37 {mp x y m w4 neg w2 d w4 neg w2 neg d w2 0 d  w4 neg w2 neg d w2 0 d w4 neg w2 d w2 0 d w4 neg w2 d w4 neg w2 neg d cl s} def
/m38 {mp x w4 sub y w2 add m w4 neg w4 neg d 0 w2 neg d w4 w4 neg d w2 0 d w4 w4 d 0 w2 d w4 neg w4 d w2 neg 0 d x y w2 sub m 0 w d x w2 sub y m w 0 d cl s} def
/m39 {mp x y m w4 neg w2 d w4 neg w2 neg d w2 0 d  w4 neg w2 neg d w2 0 d w4 neg w2 d w2 0 d w4 neg w2 d w4 neg w2 neg d cl f} def
/m40 {mp x y m w4 w2 d w4 w4 neg d w2 neg w4 neg d w2 w4 neg d w4 neg w4 neg d w4 neg w2 d w4 neg w2 neg d w4 neg w4 d w2 w4 d w2 neg w4 d w4 w4 d w4 w2 neg d cl s} def
/m41 {mp x y m w4 w2 d w4 w4 neg d w2 neg w4 neg d w2 w4 neg d w4 neg w4 neg d w4 neg w2 d w4 neg w2 neg d w4 neg w4 d w2 w4 d w2 neg w4 d w4 w4 d w4 w2 neg d cl f} def
/m42 {mp x y w2 add m w8 neg w2 -3 4 div mul d w2 -3 4 div mul w8 neg d w2 3 4 div mul w8 neg d w8 w2 -3 4 div mul d w8 w2 3 4 div mul d w2 3 4 div mul w8 d w2 -3 4 div mul w8 d w8 neg w2 3 4 div mul d cl s} def
/m43 {mp x y w2 add m w8 neg w2 -3 4 div mul d w2 -3 4 div mul w8 neg d w2 3 4 div mul w8 neg d w8 w2 -3 4 div mul d w8 w2 3 4 div mul d w2 3 4 div mul w8 d w2 -3 4 div mul w8 d w8 neg w2 3 4 div mul d cl f} def
/m44 {mp x y m w6 neg w2 d w2 2 3 div mul 0 d w6 neg w2 neg d w2 w6 d 0 w2 -2 3 div mul d w2 neg w6 d w6 w2 neg d w2 -2 3 div mul 0 d w6 w2 d w2 neg w6 neg d 0 w2 2 3 div mul d w2 w6 neg d cl s} def
/m45 {mp x y m w6 neg w2 d w2 2 3 div mul 0 d w6 neg w2 neg d w2 w6 d 0 w2 -2 3 div mul d w2 neg w6 d w6 w2 neg d w2 -2 3 div mul 0 d w6 w2 d w2 neg w6 neg d 0 w2 2 3 div mul d w2 w6 neg d cl f} def
/m46 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d  w4 w4 neg d w4 neg w4 neg d w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d cl s} def
/m47 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d w4 w4 neg d w4 neg w4 neg d  w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d cl f} def
/m48 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d w4 w4 neg d  w4 neg w4 neg d w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d  w4 w4 neg d w4 neg w4 neg d w4 neg w4 d w4 w4 d cl f} def
/m49 {mp x w2 sub w3 add y w2 sub w3 add m  0 w3 neg d w3 0 d 0 w3 d w3 0 d 0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d 0 w3 neg d w3 0 d 0 w3 d w3 0 d 0 w3 neg d w3 neg 0 d cl f } def
/m2 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d s} def
/m5 {mp x w2 .707 mul sub y w2 .707 mul sub m w 1.44 div w 1.44 div d x w2 .707 mul sub y w2 .707 mul add m w 1.44 div w 1.44 div neg d s} def
%%IncludeResource: ProcSet (FontSetInit)
%%IncludeResource: font Times-Roman
%%IncludeResource: font Times-Italic
%%IncludeResource: font Times-Bold
%%IncludeResource: font Times-BoldItalic
%%IncludeResource: font Helvetica
%%IncludeResource: font Helvetica-Oblique
%%IncludeResource: font Helvetica-Bold
%%IncludeResource: font Helvetica-BoldOblique
%%IncludeResource: font Courier
%%IncludeResource: font Courier-Oblique
%%IncludeResource: font Courier-Bold
%%IncludeResource: font Courier-BoldOblique
%%IncludeResource: font Symbol
%%IncludeResource: font ZapfDingbats
/reEncode {exch findfont dup length dict begin {1 index /FID eq  {pop pop} {def} ifelse } forall /Encoding exch def currentdict end dup /FontName get exch definefont pop } def [/Times-Bold /Times-Italic /Times-BoldItalic /Helvetica /Helvetica-Oblique
 /Helvetica-Bold /Helvetica-BoldOblique /Courier /Courier-Oblique /Courier-Bold /Courier-BoldOblique /Times-Roman /AvantGarde-Book /AvantGarde-BookOblique /AvantGarde-Demi /AvantGarde-DemiOblique /Bookman-Demi /Bookman-DemiItalic /Bookman-Light
 /Bookman-LightItalic /Helvetica-Narrow /Helvetica-Narrow-Bold /Helvetica-Narrow-BoldOblique /Helvetica-Narrow-Oblique /NewCenturySchlbk-Roman /NewCenturySchlbk-Bold /NewCenturySchlbk-BoldItalic /NewCenturySchlbk-Italic /Palatino-Bold
 /Palatino-BoldItalic /Palatino-Italic /Palatino-Roman ] {ISOLatin1Encoding reEncode } forall/Zone {/iy exch def /ix exch def  ix 1 sub  3144 mul  1 iy sub  2224 mul t} def
%%EndProlog
%%BeginSetup
%%EndSetup
newpath  gsave  90 r 0 -594 t  28 20 t .25 .25 scale  gsave 
%%Page: 1 1
 gsave  gsave 
 1 1 Zone
 gsave  0 0 t black[  ] 0 sd 6 lw 1 1 1 c 2948 2165 0 0 bf black 1 1 1 c 2388 1689 413 346 bf black 2388 1689 413 346 bl 1 1 1 c 2388 1689 413 346 bf black 2388 1689 413 346 bl 1 0 0 c 3 lw 1 1 1 c 1 0 0 c /w 24 def /w2 {w 2 div} def /w3 {w 3 div}
 def 425 1634 m20 449 1638 m20 472 1632 m20 496 1637 m20 520 1633 m20 544 1639 m20 568 1645 m20 592 1650 m20 616 1651 m20 640 1663 m20 663 1667 m20 687 1669 m20 711 1679 m20 735 1685 m20 759 1690 m20 783 1701 m20 807 1702 m20 831 1711 m20 854 1724
 m20 878 1728 m20 902 1740 m20 926 1747 m20 950 1756 m20 974 1762 m20 998 1770 m20 1022 1773 m20 1046 1778 m20 1069 1791 m20 1093 1803 m20 1117 1808 m20 1141 1812 m20 1165 1825 m20 1189 1828 m20 1213 1831 m20 1237 1847 m20 1260 1848 m20 1284 1853 m20
 1308 1856 m20 1332 1866 m20 1356 1870 m20 1380 1881 m20 1404 1878 m20 1428 1891 m20 1451 1889 m20 1475 1899 m20 1499 1903 m20 1523 1906 m20 1547 1913 m20 1571 1914 m20 1595 1914 m20 1619 1925 m20 1642 1927 m20 1666 1932 m20 1690 1932 m20 1714 1929
 m20 1738 1940 m20 1762 1941 m20 1786 1941 m20 1810 1937 m20 1834 1940 m20 1857 1940 m20 1881 1943 m20 1905 1946 m20 1929 1944 m20 1953 1951 m20 1977 1947 m20 2001 1942 m20 2025 1941 m20 2048 1947 m20 2072 1941 m20 2096 1940 m20 2120 1939 m20 2144
 1931 m20 2168 1930 m20 2192 1925 m20 2216 1918 m20 2239 1913 m20 2263 1909 m20 2287 1909 m20 2311 1904 m20 2335 1895 m20 2359 1895 m20 2383 1894 m20 2407 1879 m20 2431 1877 m20 2454 1874 m20 2478 1862 m20 2502 1856 m20 2526 1840 m20 2550 1836 m20
 2574 1823 m20 2598 1820 m20 2622 1812 m20 2645 1797 m20 2669 1786 m20 2693 1780 m20 2717 1768 m20 2741 1763 m20 2765 1751 m20 2789 1732 m20 1 1 1 c 1 0 0 c 415 348 m 1286 Y 22 X 4 Y 23 X -6 Y 24 X 5 Y 24 X -4 Y 24 X 6 Y 24 X 6 Y 24 X 5 Y 24 X 1 Y 24
 X 12 Y 24 X 4 Y 23 X 2 Y 24 X 10 Y 24 X 6 Y 24 X 5 Y 24 X 11 Y 24 X 1 Y 24 X 9 Y 24 X 13 Y 23 X 4 Y 24 X 12 Y 24 X 7 Y 24 X 9 Y 24 X 6 Y 24 X 8 Y 24 X 3 Y 24 X 5 Y 23 X 13 Y 24 X 12 Y 24 X 5 Y 24 X 4 Y 24 X 13 Y 24 X 3 Y 24 X 3 Y 24 X 16 Y 23 X 1 Y
 24 X 5 Y 24 X 3 Y 24 X 10 Y 24 X 4 Y 24 X 11 Y 24 X -3 Y 24 X 13 Y 24 X -2 Y 23 X 10 Y 24 X 4 Y 24 X 3 Y 24 X 7 Y 24 X 1 Y 48 X 11 Y 24 X 2 Y 23 X 5 Y 48 X -3 Y 24 X 11 Y 24 X 1 Y 48 X -4 Y 24 X 3 Y 47 X 3 Y 24 X 3 Y 24 X -2 Y 24 X 7 Y 24 X -4 Y 24
 X -5 Y 24 X -1 Y 24 X 6 Y 23 X -6 Y 24 X -1 Y 24 X -1 Y 24 X -8 Y 24 X -1 Y 24 X -5 Y 24 X -7 Y 24 X -5 Y 23 X -4 Y 48 X -5 Y 24 X -9 Y 48 X -1 Y 24 X -15 Y 24 X -2 Y 23 X -3 Y 24 X -12 Y 24 X -6 Y 24 X -16 Y 24 X -4 Y 24 X -13 Y 24 X -3 Y 24 X -8 Y
 23 X -15 Y 24 X -11 Y 24 X -6 Y 24 X -12 Y 24 X -5 Y 24 X -12 Y 24 X -19 Y 24 X s black 6 lw 413 346 m 2388 X s 1095 399 m -53 Y s 1266 373 m -27 Y s 1436 373 m -27 Y s 1607 373 m -27 Y s 1777 373 m -27 Y s 1948 399 m -53 Y s 2118 373 m -27 Y s 2289
 373 m -27 Y s 2460 373 m -27 Y s 2630 373 m -27 Y s 2801 399 m -53 Y s 1095 399 m -53 Y s 924 373 m -27 Y s 754 373 m -27 Y s 583 373 m -27 Y s
 gsave  2948 2165 0 0 C 1065.8 221.656 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (5) show NC gr 
 gsave  2948 2165 0 0 C 1885.93 221.656 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (10) show NC gr 
 gsave  2948 2165 0 0 C 2743 221.656 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (15) show NC gr 
 gsave  2948 2165 0 0 C 2763.32 62.8027 t 0 r /Times-Roman findfont 145.924 sf 0 0 m (]) show NC gr 
 gsave  2948 2165 0 0 C 2715.29 101.593 t 0 r /Times-Roman findfont 97.8983 sf 0 0 m (4) show NC gr 
 gsave  2948 2165 0 0 C 2650.64 62.8027 t 0 r /Times-Italic findfont 145.924 sf 0 0 m (c) show NC gr 
 gsave  2948 2165 0 0 C 2606.31 62.8027 t 0 r /Times-Roman findfont 145.924 sf 0 0 m (/) show NC gr 
 gsave  2948 2165 0 0 C 2558.29 121.911 t 0 r /Times-Roman findfont 97.8983 sf 0 0 m (2) show NC gr 
 gsave  2948 2165 0 0 C 2199.94 62.8027 t 0 r /Times-Roman findfont 145.924 sf 0 0 m ( [GeV) show NC gr 
 gsave  2948 2165 0 0 C 2155.61 101.593 t 0 r /Times-Italic findfont 97.8983 sf 0 0 m (2) show NC gr 
 gsave  2948 2165 0 0 C 2083.57 62.8027 t 0 r /Times-Italic findfont 145.924 sf 0 0 m (q) show NC gr  413 2035 m 2388 X s 1095 1982 m 53 Y s 1266 2009 m 26 Y s 1436 2009 m 26 Y s 1607 2009 m 26 Y s 1777 2009 m 26 Y s 1948 1982 m 53 Y s 2118 2009 m 26
 Y s 2289 2009 m 26 Y s 2460 2009 m 26 Y s 2630 2009 m 26 Y s 2801 1982 m 53 Y s 1095 1982 m 53 Y s 924 2009 m 26 Y s 754 2009 m 26 Y s 583 2009 m 26 Y s 413 346 m 1689 Y s 459 346 m -46 X s 436 421 m -23 X s 436 495 m -23 X s 436 569 m -23 X s 459
 643 m -46 X s 436 717 m -23 X s 436 792 m -23 X s 436 866 m -23 X s 459 940 m -46 X s 436 1014 m -23 X s 436 1089 m -23 X s 436 1163 m -23 X s 459 1237 m -46 X s 436 1311 m -23 X s 436 1385 m -23 X s 436 1460 m -23 X s 459 1534 m -46 X s 436 1608 m
 -23 X s 436 1682 m -23 X s 436 1756 m -23 X s 459 1831 m -46 X s 459 1831 m -46 X s 436 1905 m -23 X s 436 1979 m -23 X s
 gsave  2948 2165 0 0 C 323.249 304.778 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0) show NC gr 
 gsave  2948 2165 0 0 C 232.739 602.167 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0.2) show NC gr 
 gsave  2948 2165 0 0 C 232.739 897.709 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0.4) show NC gr 
 gsave  2948 2165 0 0 C 232.739 1195.1 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0.6) show NC gr 
 gsave  2948 2165 0 0 C 236.434 1492.49 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (0.8) show NC gr 
 gsave  2948 2165 0 0 C 334.332 1789.88 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (1) show NC gr 
 gsave  2948 2165 0 0 C 121.911 949.429 t 90 r /Times-Roman findfont 145.924 sf 0 0 m (Acceptance [A.U.]) show NC gr  2801 346 m 1689 Y s 2755 346 m 46 X s 2778 421 m 23 X s 2778 495 m 23 X s 2778 569 m 23 X s 2755 643 m 46 X s 2778 717 m 23 X s 2778
 792 m 23 X s 2778 866 m 23 X s 2755 940 m 46 X s 2778 1014 m 23 X s 2778 1089 m 23 X s 2778 1163 m 23 X s 2755 1237 m 46 X s 2778 1311 m 23 X s 2778 1385 m 23 X s 2778 1460 m 23 X s 2755 1534 m 46 X s 2778 1608 m 23 X s 2778 1682 m 23 X s 2778 1756
 m 23 X s 2755 1831 m 46 X s 2755 1831 m 46 X s 2778 1905 m 23 X s 2778 1979 m 23 X s 1 1 1 c black 425 1636 m 24 -1 d 23 1 d 24 1 d 24 2 d 24 3 d 24 4 d 24 4 d 24 5 d 24 5 d 23 6 d 24 6 d 24 7 d 24 6 d 24 7 d 24 8 d 24 7 d 24 8 d 23 7 d 24 8 d 24 8
 d 24 8 d 24 8 d 24 8 d 24 8 d 24 7 d 24 8 d 23 8 d 24 7 d 24 7 d 24 8 d 24 7 d 24 7 d 24 6 d 24 7 d 23 7 d 24 6 d 24 6 d 24 6 d 24 6 d 24 5 d 24 6 d 24 5 d 23 5 d 24 5 d 24 4 d 24 4 d 24 4 d 24 4 d 24 4 d s 1595 1919 m 24 3 d 23 4 d 24 3 d 24 2 d 24
 3 d 24 2 d 24 2 d 24 2 d 24 1 d 24 2 d 23 X 24 1 d 24 1 d 48 X 24 -1 d 24 -1 d 24 -1 d 23 -1 d 24 -2 d 24 -2 d 24 -2 d 24 -3 d 24 -3 d 24 -3 d 24 -4 d 23 -4 d 24 -4 d 24 -5 d 24 -5 d 24 -5 d 24 -6 d 24 -6 d 24 -7 d 24 -7 d 23 -7 d 24 -8 d 24 -7 d 24
 -9 d 24 -8 d 24 -9 d 24 -9 d 24 -10 d 23 -9 d 24 -10 d 24 -11 d 24 -10 d 24 -11 d 24 -10 d s 2765 1745 m 24 -11 d s
 gsave  2948 2165 0 0 C 1052.87 1224.65 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (LHCb Simulation) show NC gr  1 0 0 c 3 lw 785 1266 m 221 X s 895 1278 m 112 Y s 895 1255 m -112 Y s 895 1266 m20 black
 gsave  2948 2165 0 0 C 1052.87 825.67 t 0 r /Times-Roman findfont 121.911 sf 0 0 m (Acceptance function) show NC gr  6 lw 785 855 m 221 X s gr showpage
 gr 
%%Trailer
%%Pages:  1
 gr  gr  gr 
%%EOF


==> figs/Fig2a.C <==
%!PS-Adobe-2.0
%%Title: Fig2a.C ( A 4)
%%Pages: (atend)
%%Creator: ROOT Version 6.28/04
%%CreationDate: Tue Aug 11 13:37:06 2026
%%Orientation: Landscape
%%DocumentNeededResources: ProcSet (FontSetInit)
%%EndComments
%%BeginProlog
/s {stroke} def /l {lineto} def /m {moveto} def /t {translate} def
/r {rotate} def /rl {roll}  def /R {repeat} def
/d {rlineto} def /rm {rmoveto} def /gr {grestore} def /f {eofill} def
/c {setrgbcolor} def /black {0 setgray} def /sd {setdash} def
/cl {closepath} def /sf {scalefont setfont} def /lw {setlinewidth} def
/box {m dup 0 exch d exch 0 d 0 exch neg d cl} def
/NC{systemdict begin initclip end}def/C{NC box clip newpath}def
/bl {box s} def /bf {gsave box gsave f grestore 1 lw [] 0 sd s grestore} def /Y { 0 exch d} def /X { 0 d} def 
/K {{pop pop 0 moveto} exch kshow} bind def
/ita {/ang 15 def gsave [1 0 ang dup sin exch cos div 1 0 0] concat} def 
/mp {newpath /y exch def /x exch def} def
/side {[w .77 mul w .23 mul] .385 w mul sd w 0 l currentpoint t -144 r} def
/mr {mp x y w2 0 360 arc} def /m24 {mr s} def /m20 {mr f} def
/mb {mp x y w2 add m w2 neg 0 d 0 w neg d w 0 d 0 w d cl} def
/mt {mp x y w2 add m w2 neg w neg d w 0 d cl} def
/w4 {w 4 div} def
/w6 {w 6 div} def
/w8 {w 8 div} def
/m21 {mb f} def /m25 {mb s} def /m22 {mt f} def /m26{mt s} def
/m23 {mp x y w2 sub m w2 w d w neg 0 d cl f} def
/m27 {mp x y w2 add m w3 neg w2 neg d w3 w2 neg d w3 w2 d cl s} def
/m28 {mp x w2 sub y w2 sub w3 add m w3 0 d  0 w3 neg d w3 0 d 0 w3 d w3 0 d  0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d cl s } def
/m29 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t 4 {side} repeat cl fill gr} def
/m30 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t 4 {side} repeat cl s gr} def
/m31 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d x w2 .707 mul sub y w2 .707 mul add m w 1.44 div w 1.44 div neg d x w2 .707 mul sub y w2 .707 mul sub m w 1.44 div w 1.44 div d s} def
/m32 {mp x y w2 sub m w2 w d w neg 0 d cl s} def
/m33 {mp x y w2 add m w3 neg w2 neg d w3 w2 neg d w3 w2 d cl f} def
/m34 {mp x w2 sub y w2 sub w3 add m w3 0 d  0 w3 neg d w3 0 d 0 w3 d w3 0 d  0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d cl f } def
/m35 {mp x y w2 add m w2 neg w2 neg d w2 w2 neg d w2 w2 d w2 neg w2 d x y w2 sub m 0 w d x w2 sub y m w 0 d s} def
/m36 {mb x w2 sub y w2 add m w w neg d x w2 sub y w2 sub m w w d s} def
/m37 {mp x y m w4 neg w2 d w4 neg w2 neg d w2 0 d  w4 neg w2 neg d w2 0 d w4 neg w2 d w2 0 d w4 neg w2 d w4 neg w2 neg d cl s} def
/m38 {mp x w4 sub y w2 add m w4 neg w4 neg d 0 w2 neg d w4 w4 neg d w2 0 d w4 w4 d 0 w2 d w4 neg w4 d w2 neg 0 d x y w2 sub m 0 w d x w2 sub y m w 0 d cl s} def
/m39 {mp x y m w4 neg w2 d w4 neg w2 neg d w2 0 d  w4 neg w2 neg d w2 0 d w4 neg w2 d w2 0 d w4 neg w2 d w4 neg w2 neg d cl f} def
/m40 {mp x y m w4 w2 d w4 w4 neg d w2 neg w4 neg d w2 w4 neg d w4 neg w4 neg d w4 neg w2 d w4 neg w2 neg d w4 neg w4 d w2 w4 d w2 neg w4 d w4 w4 d w4 w2 neg d cl s} def
/m41 {mp x y m w4 w2 d w4 w4 neg d w2 neg w4 neg d w2 w4 neg d w4 neg w4 neg d w4 neg w2 d w4 neg w2 neg d w4 neg w4 d w2 w4 d w2 neg w4 d w4 w4 d w4 w2 neg d cl f} def
/m42 {mp x y w2 add m w8 neg w2 -3 4 div mul d w2 -3 4 div mul w8 neg d w2 3 4 div mul w8 neg d w8 w2 -3 4 div mul d w8 w2 3 4 div mul d w2 3 4 div mul w8 d w2 -3 4 div mul w8 d w8 neg w2 3 4 div mul d cl s} def
/m43 {mp x y w2 add m w8 neg w2 -3 4 div mul d w2 -3 4 div mul w8 neg d w2 3 4 div mul w8 neg d w8 w2 -3 4 div mul d w8 w2 3 4 div mul d w2 3 4 div mul w8 d w2 -3 4 div mul w8 d w8 neg w2 3 4 div mul d cl f} def
/m44 {mp x y m w6 neg w2 d w2 2 3 div mul 0 d w6 neg w2 neg d w2 w6 d 0 w2 -2 3 div mul d w2 neg w6 d w6 w2 neg d w2 -2 3 div mul 0 d w6 w2 d w2 neg w6 neg d 0 w2 2 3 div mul d w2 w6 neg d cl s} def
/m45 {mp x y m w6 neg w2 d w2 2 3 div mul 0 d w6 neg w2 neg d w2 w6 d 0 w2 -2 3 div mul d w2 neg w6 d w6 w2 neg d w2 -2 3 div mul 0 d w6 w2 d w2 neg w6 neg d 0 w2 2 3 div mul d w2 w6 neg d cl f} def
/m46 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d  w4 w4 neg d w4 neg w4 neg d w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d cl s} def
/m47 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d w4 w4 neg d w4 neg w4 neg d  w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d cl f} def
/m48 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d w4 w4 neg d  w4 neg w4 neg d w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d  w4 w4 neg d w4 neg w4 neg d w4 neg w4 d w4 w4 d cl f} def
/m49 {mp x w2 sub w3 add y w2 sub w3 add m  0 w3 neg d w3 0 d 0 w3 d w3 0 d 0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d 0 w3 neg d w3 0 d 0 w3 d w3 0 d 0 w3 neg d w3 neg 0 d cl f } def
/m2 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d s} def
/m5 {mp x w2 .707 mul sub y w2 .707 mul sub m w 1.44 div w 1.44 div d x w2 .707 mul sub y w2 .707 mul add m w 1.44 div w 1.44 div neg d s} def
%%IncludeResource: ProcSet (FontSetInit)
%%IncludeResource: font Times-Roman
%%IncludeResource: font Times-Italic
%%IncludeResource: font Times-Bold
%%IncludeResource: font Times-BoldItalic
%%IncludeResource: font Helvetica
%%IncludeResource: font Helvetica-Oblique
%%IncludeResource: font Helvetica-Bold
%%IncludeResource: font Helvetica-BoldOblique
%%IncludeResource: font Courier
%%IncludeResource: font Courier-Oblique
%%IncludeResource: font Courier-Bold
%%IncludeResource: font Courier-BoldOblique
%%IncludeResource: font Symbol
%%IncludeResource: font ZapfDingbats
/reEncode {exch findfont dup length dict begin {1 index /FID eq  {pop pop} {def} ifelse } forall /Encoding exch def currentdict end dup /FontName get exch definefont pop } def [/Times-Bold /Times-Italic /Times-BoldItalic /Helvetica /Helvetica-Oblique
 /Helvetica-Bold /Helvetica-BoldOblique /Courier /Courier-Oblique /Courier-Bold /Courier-BoldOblique /Times-Roman /AvantGarde-Book /AvantGarde-BookOblique /AvantGarde-Demi /AvantGarde-DemiOblique /Bookman-Demi /Bookman-DemiItalic /Bookman-Light
 /Bookman-LightItalic /Helvetica-Narrow /Helvetica-Narrow-Bold /Helvetica-Narrow-BoldOblique /Helvetica-Narrow-Oblique /NewCenturySchlbk-Roman /NewCenturySchlbk-Bold /NewCenturySchlbk-BoldItalic /NewCenturySchlbk-Italic /Palatino-Bold
 /Palatino-BoldItalic /Palatino-Italic /Palatino-Roman ] {ISOLatin1Encoding reEncode } forall/Zone {/iy exch def /ix exch def  ix 1 sub  3144 mul  1 iy sub  2224 mul t} def
%%EndProlog
%%BeginSetup
%%EndSetup
newpath  gsave  90 r 0 -594 t  28 20 t .25 .25 scale  gsave 
%%Page: 1 1
 gsave  gsave 
 1 1 Zone
 gsave  0 0 t black[  ] 0 sd 6 lw 1 1 1 c 2686 2268 0 0 bf black 1 1 1 c 2686 2268 0 0 bf black 1 1 1 c 2149 1678 403 454 bf black 2149 1678 403 454 bl 1 1 1 c 2149 1678 403 454 bf black 2149 1678 403 454 bl 403 454 m 2149 X s 505 508 m -54 Y s 710
 481 m -27 Y s 915 481 m -27 Y s 1119 481 m -27 Y s 1324 508 m -54 Y s 1529 481 m -27 Y s 1733 481 m -27 Y s 1938 481 m -27 Y s 2143 508 m -54 Y s 505 508 m -54 Y s 2143 508 m -54 Y s 2347 481 m -27 Y s
 gsave  2686 2268 0 0 C 408.324 350.956 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (5200) show NC gr 
 gsave  2686 2268 0 0 C 1228.35 350.956 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (5400) show NC gr 
 gsave  2686 2268 0 0 C 2044.99 350.956 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (5600) show NC gr 
 gsave  2686 2268 0 0 C 2517.44 209.224 t 0 r /Times-Roman findfont 134.983 sf 0 0 m (]) show NC gr 
 gsave  2686 2268 0 0 C 2473.57 263.217 t 0 r /Times-Roman findfont 87.739 sf 0 0 m (2) show NC gr 
 gsave  2686 2268 0 0 C 2021.37 209.224 t 0 r /Times-Roman findfont 134.983 sf 0 0 m ( [MeV/c) show NC gr 
 gsave  2686 2268 0 0 C 1964 168.729 t 0 r /Symbol findfont 87.739 sf 0 0 m ita (m) show gr NC gr 
 gsave  2686 2268 0 0 C 1906.64 168.729 t 0 r /Symbol findfont 87.739 sf 0 0 m ita (m) show gr NC gr 
 gsave  2686 2268 0 0 C 1849.27 168.729 t 0 r /Symbol findfont 87.739 sf 0 0 m ita (p) show gr NC gr 
 gsave  2686 2268 0 0 C 1785.15 168.729 t 0 r /Times-Italic findfont 87.739 sf 0 0 m (K) show NC gr 
 gsave  2686 2268 0 0 C 1687.29 209.224 t 0 r /Times-Italic findfont 134.983 sf 0 0 m (m) show NC gr  403 2132 m 2149 X s 505 2077 m 55 Y s 710 2104 m 28 Y s 915 2104 m 28 Y s 1119 2104 m 28 Y s 1324 2077 m 55 Y s 1529 2104 m 28 Y s 1733 2104 m 28 Y
 s 1938 2104 m 28 Y s 2143 2077 m 55 Y s 505 2077 m 55 Y s 2143 2077 m 55 Y s 2347 2104 m 28 Y s 403 454 m 1678 Y s 463 454 m -60 X s 433 511 m -30 X s 433 569 m -30 X s 433 626 m -30 X s 463 684 m -60 X s 433 741 m -30 X s 433 799 m -30 X s 433 857
 m -30 X s 463 914 m -60 X s 433 972 m -30 X s 433 1029 m -30 X s 433 1087 m -30 X s 463 1144 m -60 X s 433 1202 m -30 X s 433 1259 m -30 X s 433 1317 m -30 X s 463 1375 m -60 X s 433 1432 m -30 X s 433 1490 m -30 X s 433 1547 m -30 X s 463 1605 m
 -60 X s 433 1662 m -30 X s 433 1720 m -30 X s 433 1778 m -30 X s 463 1835 m -60 X s 433 1893 m -30 X s 433 1950 m -30 X s 433 2008 m -30 X s 463 2065 m -60 X s 463 2065 m -60 X s 433 2123 m -30 X s
 gsave  2686 2268 0 0 C 327.334 421.822 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (0) show NC gr 
 gsave  2686 2268 0 0 C 232.846 651.294 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (200) show NC gr 
 gsave  2686 2268 0 0 C 232.846 880.765 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (400) show NC gr 
 gsave  2686 2268 0 0 C 232.846 1113.61 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (600) show NC gr 
 gsave  2686 2268 0 0 C 232.846 1343.08 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (800) show NC gr 
 gsave  2686 2268 0 0 C 185.602 1572.55 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (1000) show NC gr 
 gsave  2686 2268 0 0 C 185.602 1802.02 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (1200) show NC gr 
 gsave  2686 2268 0 0 C 185.602 2034.87 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (1400) show NC gr 
 gsave  2686 2268 0 0 C 128.234 2098.99 t 90 r /Times-Roman findfont 114.736 sf 0 0 m (\)) show NC gr 
 gsave  2686 2268 0 0 C 80.9899 2061.87 t 90 r /Times-Roman findfont 77.6153 sf 0 0 m (2) show NC gr 
 gsave  2686 2268 0 0 C 128.234 762.655 t 90 r /Times-Roman findfont 114.736 sf 0 0 m (Candidates / \(15.909 MeV/c) show NC gr  2552 454 m 1678 Y s 2492 454 m 60 X s 2522 511 m 30 X s 2522 569 m 30 X s 2522 626 m 30 X s 2492 684 m 60 X s 2522 741 m
 30 X s 2522 799 m 30 X s 2522 857 m 30 X s 2492 914 m 60 X s 2522 972 m 30 X s 2522 1029 m 30 X s 2522 1087 m 30 X s 2492 1144 m 60 X s 2522 1202 m 30 X s 2522 1259 m 30 X s 2522 1317 m 30 X s 2492 1375 m 60 X s 2522 1432 m 30 X s 2522 1490 m 30 X s
 2522 1547 m 30 X s 2492 1605 m 60 X s 2522 1662 m 30 X s 2522 1720 m 30 X s 2522 1778 m 30 X s 2492 1835 m 60 X s 2522 1893 m 30 X s 2522 1950 m 30 X s 2522 2008 m 30 X s 2492 2065 m 60 X s 2492 2065 m 60 X s 2522 2123 m 30 X s 0 0 1 c 9 lw black 0
 0 1 c 403 457 m 32 X 6 1 d 16 X 5 1 d 11 X 5 1 d 6 X 5 1 d 5 X 6 1 d 5 1 d 5 X 6 1 d 5 1 d 5 1 d 6 2 d 5 1 d 6 1 d 5 2 d 5 2 d 6 2 d 5 2 d 5 3 d 6 3 d 5 3 d 6 3 d 5 4 d 5 4 d 6 4 d 5 5 d 5 5 d 6 6 d 5 6 d 6 7 d 5 7 d 5 8 d 6 9 d 5 9 d 5 10 d 6 12 d
 5 12 d 6 15 d 5 16 d 5 19 d 6 23 d 5 27 d 5 30 d 6 34 d 5 37 d 6 42 d 5 45 d 5 50 d 6 54 d 5 59 d 5 62 d 6 66 d 5 69 d 5 71 d 6 73 d 5 75 d 6 74 d 5 73 d 5 71 d 6 68 d 5 63 d 5 57 d 6 51 d 5 43 d 6 34 d 5 24 d 5 15 d 6 4 d 5 -6 d 5 -16 d 6 -26 d 5
 -36 d 6 -44 d 5 -51 d 5 -59 d 6 -64 d 5 -68 d 5 -71 d 6 -74 d 5 -74 d 6 -74 d 5 -73 d 5 -72 d 6 -68 d 5 -65 d 5 -62 d 6 -57 d 5 -54 d 6 -49 d 5 -45 d 5 -41 d 6 -37 d 5 -33 d 5 -29 d 6 -27 d 5 -23 d 6 -21 d 5 -18 d 5 -16 d 6 -14 d 5 -13 d 5 -11 d 6
 -10 d 5 -9 d 5 -8 d 6 -7 d 5 -6 d 6 -5 d 5 -5 d 5 -5 d 6 -4 d 5 -3 d 5 -3 d 6 -3 d 5 -2 d 6 -2 d 5 -2 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 16 X 5 -1 d 33 X 5 -1 d 16 X 5 -1 d 6 X 5 -1 d 6 X 5 -1 d 5 -1 d 6 X 5 -1 d 5 -1 d 6 X 5 -1 d 5 -1 d 6 X 5 -1
 d 6 -1 d 5 X 5 -1 d 6 X 5 -1 d 5 X 6 -1 d 11 X 5 -1 d 16 X 5 -1 d 38 X 5 -1 d 1161 X s 1 0 0 c black 1 0 0 c 403 519 m 5 -1 d 6 X 5 -1 d 5 -1 d 6 X 5 -1 d 6 X 5 -1 d 5 X 6 -1 d 5 X 5 -1 d 6 -1 d 5 X 6 -1 d 5 X 5 -1 d 6 X 5 -1 d 5 X 6 -1 d 5 X 5 -1 d
 6 X 5 -1 d 11 X 5 -1 d 6 X 5 -1 d 5 X 6 -1 d 5 X 6 -1 d 10 X 6 -1 d 5 X 5 -1 d 6 X 5 -1 d 11 X 5 -1 d 6 X 5 -1 d 11 X 5 -1 d 11 X 5 -1 d 6 X 5 -1 d 11 X 5 -1 d 11 X 5 -1 d 11 X 5 -1 d 11 X 5 -1 d 11 X 6 -1 d 10 X 6 -1 d 16 X 5 -1 d 11 X 5 -1 d 16 X
 6 -1 d 11 X 5 -1 d 16 X 5 -1 d 17 X 5 -1 d 16 X 5 -1 d 17 X 5 -1 d 16 X 5 -1 d 22 X 5 -1 d 22 X 5 -1 d 16 X 6 -1 d 26 X 6 -1 d 21 X 6 -1 d 27 X 5 -1 d 27 X 5 -1 d 27 X 5 -1 d 33 X 5 -1 d 32 X 6 -1 d 32 X 5 -1 d 43 X 6 -1 d 37 X 6 -1 d 48 X 5 -1 d 27
 X 6 -1 d 53 X 6 -1 d 59 X 5 -1 d 70 X 5 -1 d 81 X 5 -1 d 102 X 6 -1 d 123 X 6 -1 d 166 X 6 -1 d 236 X 5 -1 d 124 X s black 1 1 1 c black 403 522 m 5 -1 d 6 X 5 -1 d 11 X 5 -1 d 6 X 5 -1 d 16 X 5 -1 d 38 X 5 1 d 6 X 5 1 d 5 X 6 1 d 5 1 d 6 1 d 5 1 d
 5 2 d 6 1 d 5 2 d 5 2 d 6 3 d 5 2 d 6 3 d 5 3 d 5 4 d 6 4 d 5 4 d 5 5 d 6 5 d 5 6 d 6 6 d 5 7 d 5 8 d 6 8 d 5 9 d 5 10 d 6 11 d 5 12 d 6 14 d 5 16 d 5 19 d 6 22 d 5 27 d 5 30 d 6 33 d 5 37 d 6 41 d 5 45 d 5 50 d 6 54 d 5 58 d 5 62 d 6 65 d 5 69 d 5
 71 d 6 73 d 5 74 d 6 74 d 5 73 d 5 70 d 6 68 d 5 63 d 5 57 d 6 50 d 5 42 d 6 34 d 5 24 d 5 15 d 6 4 d 5 -7 d 5 -16 d 6 -27 d 5 -35 d 6 -45 d 5 -52 d 5 -58 d 6 -64 d 5 -69 d 5 -72 d 6 -73 d 5 -75 d 6 -74 d 5 -74 d 5 -71 d 6 -69 d 5 -65 d 5 -62 d 6
 -58 d 5 -54 d 6 -49 d 5 -45 d 5 -41 d 6 -37 d 5 -34 d 5 -29 d 6 -27 d 5 -23 d 6 -21 d 5 -19 d 5 -16 d 6 -15 d 5 -13 d 5 -11 d 6 -10 d 5 -9 d 5 -8 d 6 -7 d 5 -7 d 6 -6 d 5 -5 d 5 -4 d 6 -4 d 5 -4 d 5 -3 d 6 -3 d 5 -3 d 6 -2 d 5 -2 d 5 -1 d 6 -2 d 5
 -1 d 5 X 6 -1 d 5 -1 d 6 X 5 -1 d 11 X 5 -1 d 16 X 6 -1 d 10 X 6 -1 d 5 X 5 -1 d 6 -1 d 5 X 6 -1 d 5 -1 d 5 -1 d 6 X 5 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 X 5 -1 d 6 -1 d 5 -1 d 5 X 6 -1 d 5 -1 d 5 X 6 -1 d 5 X 6 -1 d 10 X 6 -1 d 10 X 6 -1 d 16 X 5
 -1 d 22 X 5 -1 d 27 X 5 -1 d 38 X 5 -1 d 22 X 5 -1 d 49 X 5 -1 d 59 X 5 -1 d 65 X 5 -1 d 81 X 5 -1 d 102 X 6 -1 d 129 X 5 -1 d 167 X 5 -1 d 231 X 5 -1 d 124 X s 6 lw 1 1 1 c black 435 518 m 9 Y s 435 527 m 11 Y s 403 527 m 32 X s 435 527 m 33 X s
 429 518 m 13 X s 429 538 m 13 X s 403 520 m 14 Y s 468 520 m 14 Y s 3 lw /w 2 def /w2 {w 2 div} def /w3 {w 3 div} def 435 527 m20 6 lw 501 532 m 10 Y s 501 542 m 11 Y s 468 542 m 33 X s 501 542 m 32 X s 494 532 m 13 X s 494 553 m 13 X s 468 535 m 14
 Y s 533 535 m 14 Y s 3 lw 501 542 m20 6 lw 566 539 m 10 Y s 566 549 m 12 Y s 533 549 m 33 X s 566 549 m 32 X s 559 539 m 13 X s 559 561 m 13 X s 533 542 m 14 Y s 598 542 m 14 Y s 3 lw 566 549 m20 6 lw 631 570 m 12 Y s 631 582 m 14 Y s 598 582 m 33 X
 s 631 582 m 32 X s 624 570 m 14 X s 624 596 m 14 X s 598 576 m 13 Y s 663 576 m 13 Y s 3 lw 631 582 m20 6 lw 696 785 m 20 Y s 696 805 m 21 Y s 663 805 m 33 X s 696 805 m 33 X s 689 785 m 14 X s 689 826 m 14 X s 663 798 m 13 Y s 729 798 m 13 Y s 3 lw
 696 805 m20 6 lw 761 1338 m 32 Y s 761 1370 m 34 Y s 729 1370 m 32 X s 761 1370 m 33 X s 754 1338 m 14 X s 754 1404 m 14 X s 729 1363 m 14 Y s 794 1363 m 14 Y s 3 lw 761 1370 m20 6 lw 826 1937 m 42 Y s 826 1979 m 43 Y s 794 1979 m 32 X s 826 1979 m
 33 X s 819 1937 m 14 X s 819 2022 m 14 X s 794 1972 m 14 Y s 859 1972 m 14 Y s 3 lw 826 1979 m20 6 lw 891 1548 m 36 Y s 891 1584 m 37 Y s 859 1584 m 32 X s 891 1584 m 33 X s 885 1548 m 13 X s 885 1621 m 13 X s 859 1577 m 14 Y s 924 1577 m 14 Y s 3
 lw 891 1584 m20 6 lw 956 795 m 20 Y s 956 815 m 22 Y s 924 815 m 32 X s 956 815 m 33 X s 950 795 m 13 X s 950 837 m 13 X s 924 808 m 14 Y s 989 808 m 14 Y s 3 lw 956 815 m20 6 lw 1022 554 m 11 Y s 1022 565 m 13 Y s 989 565 m 33 X s 1022 565 m 32 X s
 1015 554 m 13 X s 1015 578 m 13 X s 989 558 m 14 Y s 1054 558 m 14 Y s 3 lw 1022 565 m20 6 lw 1087 499 m 8 Y s 1087 507 m 9 Y s 1054 507 m 33 X s 1087 507 m 32 X s 1080 499 m 13 X s 1080 516 m 13 X s 1054 500 m 13 Y s 1119 500 m 13 Y s 3 lw 1087 507
 m20 6 lw 1152 482 m 6 Y s 1152 488 m 8 Y s 1119 488 m 33 X s 1152 488 m 32 X s 1145 482 m 14 X s 1145 496 m 14 X s 1119 481 m 14 Y s 1184 481 m 14 Y s 3 lw 1152 488 m20 6 lw 1217 475 m 5 Y s 1217 480 m 7 Y s 1184 480 m 33 X s 1217 480 m 32 X s 1210
 475 m 14 X s 1210 487 m 14 X s 1184 473 m 14 Y s 1249 473 m 14 Y s 3 lw 1217 480 m20 6 lw 1282 462 m 4 Y s 1282 466 m 5 Y s 1249 466 m 33 X s 1282 466 m 33 X s 1275 462 m 14 X s 1275 471 m 14 X s 1249 459 m 14 Y s 1315 459 m 14 Y s 3 lw 1282 466 m20
 6 lw 1347 466 m 5 Y s 1347 471 m 6 Y s 1315 471 m 32 X s 1347 471 m 33 X s 1340 466 m 14 X s 1340 477 m 14 X s 1315 464 m 14 Y s 1380 464 m 14 Y s 3 lw 1347 471 m20 6 lw 1412 461 m 3 Y s 1412 464 m 5 Y s 1380 464 m 32 X s 1412 464 m 33 X s 1406 461
 m 13 X s 1406 469 m 13 X s 1380 457 m 14 Y s 1445 457 m 14 Y s 3 lw 1412 464 m20 6 lw 1477 455 m 2 Y s 1477 457 m 3 Y s 1445 457 m 32 X s 1477 457 m 33 X s 1471 455 m 13 X s 1471 460 m 13 X s 1445 450 m 14 Y s 1510 450 m 14 Y s 3 lw 1477 457 m20 6
 lw 1543 461 m 4 Y s 1543 465 m 5 Y s 1510 465 m 33 X s 1543 465 m 32 X s 1536 461 m 13 X s 1536 470 m 13 X s 1510 458 m 14 Y s 1575 458 m 14 Y s 3 lw 1543 465 m20 6 lw 1608 458 m 2 Y s 1608 460 m 5 Y s 1575 460 m 33 X s 1608 460 m 32 X s 1601 458 m
 13 X s 1601 465 m 13 X s 1575 454 m 13 Y s 1640 454 m 13 Y s 3 lw 1608 460 m20 6 lw 1673 456 m 2 Y s 1673 458 m 4 Y s 1640 458 m 33 X s 1673 458 m 32 X s 1666 456 m 13 X s 1666 462 m 13 X s 1640 451 m 14 Y s 1705 451 m 14 Y s 3 lw 1673 458 m20 6 lw
 1738 457 m 2 Y s 1738 459 m 4 Y s 1705 459 m 33 X s 1738 459 m 32 X s 1731 457 m 14 X s 1731 463 m 14 X s 1705 453 m 13 Y s 1770 453 m 13 Y s 3 lw 1738 459 m20 6 lw 1803 455 m 2 Y s 1803 457 m 3 Y s 1770 457 m 33 X s 1803 457 m 33 X s 1796 455 m 14
 X s 1796 460 m 14 X s 1770 450 m 14 Y s 1836 450 m 14 Y s 3 lw 1803 457 m20 6 lw 1868 457 m 2 Y s 1868 459 m 4 Y s 1836 459 m 32 X s 1868 459 m 33 X s 1861 457 m 14 X s 1861 463 m 14 X s 1836 453 m 13 Y s 1901 453 m 13 Y s 3 lw 1868 459 m20 6 lw
 1933 461 m 3 Y s 1933 464 m 5 Y s 1901 464 m 32 X s 1933 464 m 33 X s 1926 461 m 14 X s 1926 469 m 14 X s 1901 457 m 14 Y s 1966 457 m 14 Y s 3 lw 1933 464 m20 6 lw 1998 454 m 2 Y s 1998 456 m 3 Y s 1966 456 m 32 X s 1998 456 m 33 X s 1992 454 m 13
 X s 1992 459 m 13 X s 1966 449 m 14 Y s 2031 449 m 14 Y s 3 lw 1998 456 m20 6 lw 2063 454 m 2 Y s 2063 456 m 3 Y s 2031 456 m 32 X s 2063 456 m 33 X s 2057 454 m 13 X s 2057 459 m 13 X s 2031 449 m 14 Y s 2096 449 m 14 Y s 3 lw 2063 456 m20 6 lw
 2129 454 m 2 Y s 2129 456 m 3 Y s 2096 456 m 33 X s 2129 456 m 32 X s 2122 454 m 13 X s 2122 459 m 13 X s 2096 449 m 14 Y s 2161 449 m 14 Y s 3 lw 2129 456 m20 6 lw 2194 454 m 2 Y s 2194 456 m 3 Y s 2161 456 m 33 X s 2194 456 m 32 X s 2187 454 m 13
 X s 2187 459 m 13 X s 2161 449 m 14 Y s 2226 449 m 14 Y s 3 lw 2194 456 m20 6 lw 2259 455 m 2 Y s 2259 457 m 3 Y s 2226 457 m 33 X s 2259 457 m 32 X s 2252 455 m 14 X s 2252 460 m 14 X s 2226 450 m 14 Y s 2291 450 m 14 Y s 3 lw 2259 457 m20 6 lw
 2324 457 m 2 Y s 2324 459 m 4 Y s 2291 459 m 33 X s 2324 459 m 32 X s 2317 457 m 14 X s 2317 463 m 14 X s 2291 453 m 13 Y s 2356 453 m 13 Y s 3 lw 2324 459 m20 6 lw 2389 457 m 2 Y s 2389 459 m 4 Y s 2356 459 m 33 X s 2389 459 m 33 X s 2382 457 m 14
 X s 2382 463 m 14 X s 2356 453 m 13 Y s 2422 453 m 13 Y s 3 lw 2389 459 m20 6 lw 2454 455 m 2 Y s 2454 457 m 3 Y s 2422 457 m 32 X s 2454 457 m 33 X s 2447 455 m 14 X s 2447 460 m 14 X s 2422 450 m 14 Y s 2487 450 m 14 Y s 3 lw 2454 457 m20 6 lw
 2519 456 m 2 Y s 2519 458 m 4 Y s 2487 458 m 32 X s 2519 458 m 33 X s 2513 456 m 13 X s 2513 462 m 13 X s 2487 451 m 14 Y s 2552 451 m 14 Y s 3 lw 2519 458 m20 6 lw
 gsave  2686 2268 0 0 C 2338.58 1953.88 t 0 r /Times-Roman findfont 70.8661 sf 0 0 m (1) show NC gr 
 gsave  2686 2268 0 0 C 2301.46 1953.88 t 0 r /Symbol findfont 70.8661 sf 0 0 m (-) show NC gr 
 gsave  2686 2268 0 0 C 1771.65 1906.64 t 0 r /Times-Roman findfont 104.612 sf 0 0 m (LHCb 8.4 fb) show NC gr 
 gsave  2686 2268 0 0 C 1856.02 1761.53 t 0 r /Times-Roman findfont 97.8628 sf 0 0 m (Data) show NC gr  1740 1783 m 98 X s 1789 1783 m 32 Y s 1789 1783 m -32 Y s 1779 1815 m 20 X s 1779 1751 m 20 X s 3 lw 1789 1783 m20 6 lw
 gsave  2686 2268 0 0 C 1856.02 1653.54 t 0 r /Times-Roman findfont 97.8628 sf 0 0 m (Total Fit) show NC gr  9 lw 1740 1675 m 98 X s
 gsave  2686 2268 0 0 C 1856.02 1545.56 t 0 r /Times-Roman findfont 97.8628 sf 0 0 m (Signal) show NC gr  0 0 1 c 1740 1568 m 98 X s black
 gsave  2686 2268 0 0 C 1856.02 1437.57 t 0 r /Times-Roman findfont 97.8628 sf 0 0 m (Background) show NC gr  1 0 0 c 1740 1460 m 98 X s gr showpage
 gr 
%%Trailer
%%Pages:  1
 gr  gr  gr 
%%EOF


==> figs/Fig2b.C <==
%!PS-Adobe-2.0
%%Title: Fig2b.C ( A 4)
%%Pages: (atend)
%%Creator: ROOT Version 6.28/04
%%CreationDate: Tue Aug 11 13:37:07 2026
%%Orientation: Landscape
%%DocumentNeededResources: ProcSet (FontSetInit)
%%EndComments
%%BeginProlog
/s {stroke} def /l {lineto} def /m {moveto} def /t {translate} def
/r {rotate} def /rl {roll}  def /R {repeat} def
/d {rlineto} def /rm {rmoveto} def /gr {grestore} def /f {eofill} def
/c {setrgbcolor} def /black {0 setgray} def /sd {setdash} def
/cl {closepath} def /sf {scalefont setfont} def /lw {setlinewidth} def
/box {m dup 0 exch d exch 0 d 0 exch neg d cl} def
/NC{systemdict begin initclip end}def/C{NC box clip newpath}def
/bl {box s} def /bf {gsave box gsave f grestore 1 lw [] 0 sd s grestore} def /Y { 0 exch d} def /X { 0 d} def 
/K {{pop pop 0 moveto} exch kshow} bind def
/ita {/ang 15 def gsave [1 0 ang dup sin exch cos div 1 0 0] concat} def 
/mp {newpath /y exch def /x exch def} def
/side {[w .77 mul w .23 mul] .385 w mul sd w 0 l currentpoint t -144 r} def
/mr {mp x y w2 0 360 arc} def /m24 {mr s} def /m20 {mr f} def
/mb {mp x y w2 add m w2 neg 0 d 0 w neg d w 0 d 0 w d cl} def
/mt {mp x y w2 add m w2 neg w neg d w 0 d cl} def
/w4 {w 4 div} def
/w6 {w 6 div} def
/w8 {w 8 div} def
/m21 {mb f} def /m25 {mb s} def /m22 {mt f} def /m26{mt s} def
/m23 {mp x y w2 sub m w2 w d w neg 0 d cl f} def
/m27 {mp x y w2 add m w3 neg w2 neg d w3 w2 neg d w3 w2 d cl s} def
/m28 {mp x w2 sub y w2 sub w3 add m w3 0 d  0 w3 neg d w3 0 d 0 w3 d w3 0 d  0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d cl s } def
/m29 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t 4 {side} repeat cl fill gr} def
/m30 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t 4 {side} repeat cl s gr} def
/m31 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d x w2 .707 mul sub y w2 .707 mul add m w 1.44 div w 1.44 div neg d x w2 .707 mul sub y w2 .707 mul sub m w 1.44 div w 1.44 div d s} def
/m32 {mp x y w2 sub m w2 w d w neg 0 d cl s} def
/m33 {mp x y w2 add m w3 neg w2 neg d w3 w2 neg d w3 w2 d cl f} def
/m34 {mp x w2 sub y w2 sub w3 add m w3 0 d  0 w3 neg d w3 0 d 0 w3 d w3 0 d  0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d cl f } def
/m35 {mp x y w2 add m w2 neg w2 neg d w2 w2 neg d w2 w2 d w2 neg w2 d x y w2 sub m 0 w d x w2 sub y m w 0 d s} def
/m36 {mb x w2 sub y w2 add m w w neg d x w2 sub y w2 sub m w w d s} def
/m37 {mp x y m w4 neg w2 d w4 neg w2 neg d w2 0 d  w4 neg w2 neg d w2 0 d w4 neg w2 d w2 0 d w4 neg w2 d w4 neg w2 neg d cl s} def
/m38 {mp x w4 sub y w2 add m w4 neg w4 neg d 0 w2 neg d w4 w4 neg d w2 0 d w4 w4 d 0 w2 d w4 neg w4 d w2 neg 0 d x y w2 sub m 0 w d x w2 sub y m w 0 d cl s} def
/m39 {mp x y m w4 neg w2 d w4 neg w2 neg d w2 0 d  w4 neg w2 neg d w2 0 d w4 neg w2 d w2 0 d w4 neg w2 d w4 neg w2 neg d cl f} def
/m40 {mp x y m w4 w2 d w4 w4 neg d w2 neg w4 neg d w2 w4 neg d w4 neg w4 neg d w4 neg w2 d w4 neg w2 neg d w4 neg w4 d w2 w4 d w2 neg w4 d w4 w4 d w4 w2 neg d cl s} def
/m41 {mp x y m w4 w2 d w4 w4 neg d w2 neg w4 neg d w2 w4 neg d w4 neg w4 neg d w4 neg w2 d w4 neg w2 neg d w4 neg w4 d w2 w4 d w2 neg w4 d w4 w4 d w4 w2 neg d cl f} def
/m42 {mp x y w2 add m w8 neg w2 -3 4 div mul d w2 -3 4 div mul w8 neg d w2 3 4 div mul w8 neg d w8 w2 -3 4 div mul d w8 w2 3 4 div mul d w2 3 4 div mul w8 d w2 -3 4 div mul w8 d w8 neg w2 3 4 div mul d cl s} def
/m43 {mp x y w2 add m w8 neg w2 -3 4 div mul d w2 -3 4 div mul w8 neg d w2 3 4 div mul w8 neg d w8 w2 -3 4 div mul d w8 w2 3 4 div mul d w2 3 4 div mul w8 d w2 -3 4 div mul w8 d w8 neg w2 3 4 div mul d cl f} def
/m44 {mp x y m w6 neg w2 d w2 2 3 div mul 0 d w6 neg w2 neg d w2 w6 d 0 w2 -2 3 div mul d w2 neg w6 d w6 w2 neg d w2 -2 3 div mul 0 d w6 w2 d w2 neg w6 neg d 0 w2 2 3 div mul d w2 w6 neg d cl s} def
/m45 {mp x y m w6 neg w2 d w2 2 3 div mul 0 d w6 neg w2 neg d w2 w6 d 0 w2 -2 3 div mul d w2 neg w6 d w6 w2 neg d w2 -2 3 div mul 0 d w6 w2 d w2 neg w6 neg d 0 w2 2 3 div mul d w2 w6 neg d cl f} def
/m46 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d  w4 w4 neg d w4 neg w4 neg d w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d cl s} def
/m47 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d w4 w4 neg d w4 neg w4 neg d  w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d cl f} def
/m48 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d w4 w4 neg d  w4 neg w4 neg d w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d  w4 w4 neg d w4 neg w4 neg d w4 neg w4 d w4 w4 d cl f} def
/m49 {mp x w2 sub w3 add y w2 sub w3 add m  0 w3 neg d w3 0 d 0 w3 d w3 0 d 0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d 0 w3 neg d w3 0 d 0 w3 d w3 0 d 0 w3 neg d w3 neg 0 d cl f } def
/m2 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d s} def
/m5 {mp x w2 .707 mul sub y w2 .707 mul sub m w 1.44 div w 1.44 div d x w2 .707 mul sub y w2 .707 mul add m w 1.44 div w 1.44 div neg d s} def
%%IncludeResource: ProcSet (FontSetInit)
%%IncludeResource: font Times-Roman
%%IncludeResource: font Times-Italic
%%IncludeResource: font Times-Bold
%%IncludeResource: font Times-BoldItalic
%%IncludeResource: font Helvetica
%%IncludeResource: font Helvetica-Oblique
%%IncludeResource: font Helvetica-Bold
%%IncludeResource: font Helvetica-BoldOblique
%%IncludeResource: font Courier
%%IncludeResource: font Courier-Oblique
%%IncludeResource: font Courier-Bold
%%IncludeResource: font Courier-BoldOblique
%%IncludeResource: font Symbol
%%IncludeResource: font ZapfDingbats
/reEncode {exch findfont dup length dict begin {1 index /FID eq  {pop pop} {def} ifelse } forall /Encoding exch def currentdict end dup /FontName get exch definefont pop } def [/Times-Bold /Times-Italic /Times-BoldItalic /Helvetica /Helvetica-Oblique
 /Helvetica-Bold /Helvetica-BoldOblique /Courier /Courier-Oblique /Courier-Bold /Courier-BoldOblique /Times-Roman /AvantGarde-Book /AvantGarde-BookOblique /AvantGarde-Demi /AvantGarde-DemiOblique /Bookman-Demi /Bookman-DemiItalic /Bookman-Light
 /Bookman-LightItalic /Helvetica-Narrow /Helvetica-Narrow-Bold /Helvetica-Narrow-BoldOblique /Helvetica-Narrow-Oblique /NewCenturySchlbk-Roman /NewCenturySchlbk-Bold /NewCenturySchlbk-BoldItalic /NewCenturySchlbk-Italic /Palatino-Bold
 /Palatino-BoldItalic /Palatino-Italic /Palatino-Roman ] {ISOLatin1Encoding reEncode } forall/Zone {/iy exch def /ix exch def  ix 1 sub  3144 mul  1 iy sub  2224 mul t} def
%%EndProlog
%%BeginSetup
%%EndSetup
newpath  gsave  90 r 0 -594 t  28 20 t .25 .25 scale  gsave 
%%Page: 1 1
 gsave  gsave 
 1 1 Zone
 gsave  0 0 t black[  ] 0 sd 6 lw 1 1 1 c 2686 2268 0 0 bf black 1 1 1 c 2686 2268 0 0 bf black 1 1 1 c 2149 1678 403 454 bf black 2149 1678 403 454 bl 1 1 1 c 2149 1678 403 454 bf black 2149 1678 403 454 bl 403 454 m 2149 X s 403 508 m -54 Y s 510
 481 m -27 Y s 618 481 m -27 Y s 725 481 m -27 Y s 833 481 m -27 Y s 940 508 m -54 Y s 1048 481 m -27 Y s 1155 481 m -27 Y s 1262 481 m -27 Y s 1370 481 m -27 Y s 1477 508 m -54 Y s 1585 481 m -27 Y s 1692 481 m -27 Y s 1800 481 m -27 Y s 1907 481 m
 -27 Y s 2015 508 m -54 Y s 2122 481 m -27 Y s 2230 481 m -27 Y s 2337 481 m -27 Y s 2444 481 m -27 Y s 2552 508 m -54 Y s 2552 508 m -54 Y s
 gsave  2686 2268 0 0 C 404.949 350.956 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (1) show NC gr 
 gsave  2686 2268 0 0 C 354.331 350.956 t 0 r /Symbol findfont 94.4882 sf 0 0 m (-) show NC gr 
 gsave  2686 2268 0 0 C 904.387 350.956 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (0.5) show NC gr 
 gsave  2686 2268 0 0 C 853.768 350.956 t 0 r /Symbol findfont 94.4882 sf 0 0 m (-) show NC gr 
 gsave  2686 2268 0 0 C 1451.07 350.956 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (0) show NC gr 
 gsave  2686 2268 0 0 C 1957.26 350.956 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (0.5) show NC gr 
 gsave  2686 2268 0 0 C 2530.93 350.956 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (1) show NC gr 
 gsave  2686 2268 0 0 C 2497.19 192.351 t 0 r /Times-Italic findfont 134.983 sf 0 0 m ( ) show NC gr 
 gsave  2686 2268 0 0 C 2412.82 192.351 t 0 r /Symbol findfont 134.983 sf 0 0 m ita (q) show gr NC gr 
 gsave  2686 2268 0 0 C 2237.35 192.351 t 0 r /Times-Roman findfont 134.983 sf 0 0 m (cos) show NC gr  403 2132 m 2149 X s 403 2077 m 55 Y s 510 2104 m 28 Y s 618 2104 m 28 Y s 725 2104 m 28 Y s 833 2104 m 28 Y s 940 2077 m 55 Y s 1048 2104 m 28 Y s
 1155 2104 m 28 Y s 1262 2104 m 28 Y s 1370 2104 m 28 Y s 1477 2077 m 55 Y s 1585 2104 m 28 Y s 1692 2104 m 28 Y s 1800 2104 m 28 Y s 1907 2104 m 28 Y s 2015 2077 m 55 Y s 2122 2104 m 28 Y s 2230 2104 m 28 Y s 2337 2104 m 28 Y s 2444 2104 m 28 Y s
 2552 2077 m 55 Y s 2552 2077 m 55 Y s 403 454 m 1678 Y s 443 454 m -40 X s 423 509 m -20 X s 423 565 m -20 X s 423 621 m -20 X s 423 677 m -20 X s 443 733 m -40 X s 423 789 m -20 X s 423 845 m -20 X s 423 901 m -20 X s 423 957 m -20 X s 443 1013 m
 -40 X s 423 1069 m -20 X s 423 1125 m -20 X s 423 1181 m -20 X s 423 1237 m -20 X s 443 1293 m -40 X s 423 1349 m -20 X s 423 1404 m -20 X s 423 1460 m -20 X s 423 1516 m -20 X s 443 1572 m -40 X s 423 1628 m -20 X s 423 1684 m -20 X s 423 1740 m
 -20 X s 423 1796 m -20 X s 443 1852 m -40 X s 423 1908 m -20 X s 423 1964 m -20 X s 423 2020 m -20 X s 423 2076 m -20 X s 443 2132 m -40 X s
 gsave  2686 2268 0 0 C 327.334 421.822 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (0) show NC gr 
 gsave  2686 2268 0 0 C 280.09 701.912 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (50) show NC gr 
 gsave  2686 2268 0 0 C 232.846 982.002 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (100) show NC gr 
 gsave  2686 2268 0 0 C 232.846 1262.09 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (150) show NC gr 
 gsave  2686 2268 0 0 C 232.846 1538.81 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (200) show NC gr 
 gsave  2686 2268 0 0 C 232.846 1818.9 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (250) show NC gr 
 gsave  2686 2268 0 0 C 232.846 2098.99 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (300) show NC gr 
 gsave  2686 2268 0 0 C 118.11 1201.35 t 90 r /Times-Roman findfont 114.736 sf 0 0 m (Candidates / \(0.061\)) show NC gr  2552 454 m 1678 Y s 2512 454 m 40 X s 2532 509 m 20 X s 2532 565 m 20 X s 2532 621 m 20 X s 2532 677 m 20 X s 2512 733 m 40 X s
 2532 789 m 20 X s 2532 845 m 20 X s 2532 901 m 20 X s 2532 957 m 20 X s 2512 1013 m 40 X s 2532 1069 m 20 X s 2532 1125 m 20 X s 2532 1181 m 20 X s 2532 1237 m 20 X s 2512 1293 m 40 X s 2532 1349 m 20 X s 2532 1404 m 20 X s 2532 1460 m 20 X s 2532
 1516 m 20 X s 2512 1572 m 40 X s 2532 1628 m 20 X s 2532 1684 m 20 X s 2532 1740 m 20 X s 2532 1796 m 20 X s 2512 1852 m 40 X s 2532 1908 m 20 X s 2532 1964 m 20 X s 2532 2020 m 20 X s 2532 2076 m 20 X s 2512 2132 m 40 X s 0 0 1 c 9 lw black 0 0 1 c
 403 694 m 5 6 d 6 5 d 5 6 d 5 5 d 6 6 d 5 5 d 6 5 d 5 5 d 5 6 d 6 5 d 5 5 d 5 5 d 6 5 d 5 5 d 6 6 d 5 5 d 5 5 d 6 5 d 5 5 d 5 5 d 6 5 d 5 5 d 5 5 d 6 5 d 5 5 d 6 4 d 5 5 d 5 5 d 6 5 d 5 5 d 5 5 d 6 4 d 5 5 d 6 5 d 5 5 d 5 4 d 6 5 d 5 5 d 5 4 d 6 5 d
 5 5 d 6 4 d 5 5 d 5 5 d 6 4 d 5 5 d 5 4 d 6 5 d 5 4 d 6 5 d 5 4 d 5 5 d 6 4 d 5 4 d 5 5 d 6 4 d 5 4 d 6 5 d 5 4 d 5 4 d 6 4 d 5 5 d 5 4 d 6 4 d 5 4 d 5 4 d 6 4 d 5 5 d 6 4 d 5 4 d 5 4 d 6 4 d 5 4 d 5 4 d 6 4 d 5 4 d 6 3 d 5 4 d 5 4 d 6 4 d 5 4 d 5 4
 d 6 3 d 5 4 d 6 4 d 5 3 d 5 4 d 6 4 d 5 3 d 5 4 d 6 3 d 5 4 d 6 3 d 5 4 d 5 3 d 6 4 d 5 3 d 5 3 d 6 4 d 5 3 d 6 3 d 5 3 d 5 4 d 6 3 d 5 3 d 5 3 d 6 3 d 5 3 d 6 3 d 5 3 d 5 3 d 6 3 d 5 3 d 5 3 d 6 3 d 5 3 d 5 3 d 6 2 d 5 3 d 6 3 d 5 3 d 5 2 d 6 3 d 5
 2 d 5 3 d 6 2 d 5 3 d 6 2 d 5 3 d 5 2 d 6 3 d 5 2 d 5 2 d 6 3 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 3 d 5 2 d 6 2 d 5 2 d 6 2 d 5 2 d 5 1 d 6 2 d 5 2 d 5 2 d 6 2 d 5 1 d 6 2 d 5 2 d 5 1 d 6 2 d 5 2 d 5 1 d 6 2 d 5 1 d 5 1 d 6 2 d 5 1 d 6 2 d 5 1 d 5 1 d
 6 1 d 5 2 d 5 1 d 6 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 6 X 5 1 d 5 1 d 6 1 d 5 X 5 1 d 6 X 5 1 d 6 X 5 1 d 5 X 6 1 d 5 X 5 1 d 17 X 5 1 d 64 X 6 -1 d 16 X 5 -1 d 6 X 5 -1 d 5 X 6 -1 d 5 X 5 -1 d 6 X 5 -1 d 6 X 5 -1 d 5 -1 d 6
 -1 d 5 -1 d 5 X 6 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -2 d 6 -1 d 5 -1 d 5 -1 d 6 -2 d 5 -1 d 5 -1 d 6 -2 d 5 -1 d 6 -2 d 5 -1 d 5 -2 d 6 -1 d 5 -2 d 5 -2 d 6 -1 d 5 -2 d 5 -2 d 6 -2 d 5 -1 d 6 -2 d 5 -2 d 5 -2 d 6 -2 d 5
 -2 d 5 -2 d 6 -2 d 5 -2 d 6 -2 d 5 -2 d 5 -2 d 6 -3 d 5 -2 d 5 -2 d 6 -2 d 5 -3 d 6 -2 d 5 -2 d 5 -3 d 6 -2 d 5 -3 d 5 -2 d 6 -3 d 5 -2 d 6 -3 d 5 -3 d 5 -2 d 6 -3 d 5 -3 d 5 -2 d 6 -3 d 5 -3 d 6 -3 d 5 -3 d 5 -2 d 6 -3 d 5 -3 d 5 -3 d 6 -3 d 5 -3 d
 6 -3 d 5 -3 d 5 -3 d 6 -3 d 5 -4 d 5 -3 d 6 -3 d 5 -3 d 5 -3 d 6 -3 d 5 -4 d 6 -3 d 5 -3 d 5 -4 d 6 -3 d 5 -3 d 5 -4 d 6 -3 d 5 -3 d 6 -4 d 5 -3 d 5 -4 d 6 -3 d 5 -4 d 5 -3 d 6 -4 d 5 -3 d 6 -4 d 5 -3 d 5 -4 d 6 -3 d 5 -4 d 5 -3 d 6 -4 d 5 -4 d 6 -3
 d 5 -4 d 5 -3 d 6 -4 d 5 -4 d 5 -3 d 6 -4 d 5 -4 d 6 -3 d 5 -4 d 5 -4 d 6 -3 d 5 -4 d 5 -4 d 6 -3 d 5 -4 d 5 -4 d 6 -3 d 5 -4 d 6 -4 d 5 -3 d 5 -4 d 6 -4 d 5 -3 d 5 -4 d 6 -4 d 5 -3 d 6 -4 d 5 -3 d 5 -4 d 6 -4 d 5 -3 d 5 -4 d 6 -3 d 5 -4 d 6 -3 d 5
 -4 d 5 -3 d 6 -4 d 5 -3 d 5 -4 d 6 -3 d 5 -4 d 6 -3 d 5 -3 d 5 -4 d 6 -3 d 5 -4 d 5 -3 d 6 -3 d 5 -3 d 6 -4 d 5 -3 d 5 -3 d 6 -3 d 5 -4 d 5 -3 d 6 -3 d 5 -3 d 6 -3 d 5 -3 d 5 -3 d 6 -4 d 5 -3 d 5 -3 d 6 -3 d 5 -3 d 5 -3 d 6 -4 d s 1 0 0 c black 1 0
 0 c 403 518 m 21 X 6 -1 d 381 X 6 1 d 102 X 5 1 d 70 X 5 1 d 59 X 6 1 d 48 X 5 1 d 43 X 6 1 d 43 X 5 1 d 38 X 5 1 d 32 X 6 1 d 32 X 5 1 d 27 X 6 1 d 32 X 5 1 d 27 X 5 1 d 27 X 6 1 d 21 X 6 1 d 26 X 6 1 d 21 X 6 1 d 21 X 5 1 d 22 X 5 1 d 22 X 5 1 d
 16 X 6 1 d 21 X 6 1 d 16 X 5 1 d 22 X 5 1 d 16 X 5 1 d 16 X 6 1 d 16 X 5 1 d 16 X 6 1 d 16 X 5 1 d 16 X 6 1 d 16 X 5 1 d 16 X 6 1 d 16 X 5 1 d 11 X 5 1 d 17 X 5 1 d 16 X 5 1 d 11 X 6 1 d 10 X 6 1 d 16 X 5 1 d 11 X 5 1 d 16 X 6 1 d 10 X 6 1 d 11 X 5
 1 d 11 X 5 1 d 16 X 6 1 d 10 X 6 1 d 10 X 6 1 d 11 X 5 1 d 11 X 5 1 d 11 X 5 1 d 11 X 5 1 d 11 X 5 1 d 11 X 5 1 d 11 X 6 1 d 5 X 5 1 d 11 X 5 1 d 11 X 6 1 d 10 X 6 1 d 10 X 6 1 d 5 X 6 1 d 10 X 6 1 d 10 X 6 1 d 11 X 5 1 d 5 X 6 1 d 10 X 6 1 d 5 X 6
 1 d 10 X 6 1 d 10 X 6 1 d 5 X 6 1 d 10 X 6 1 d 5 X 5 1 d 11 X 5 1 d 6 X s black 1 1 1 c black 403 759 m 5 5 d 6 6 d 5 5 d 5 5 d 6 5 d 5 6 d 6 5 d 5 5 d 5 5 d 6 6 d 5 5 d 5 5 d 6 5 d 5 5 d 6 5 d 5 5 d 5 5 d 6 5 d 5 5 d 5 5 d 6 5 d 5 5 d 5 5 d 6 5 d 5
 5 d 6 5 d 5 5 d 5 4 d 6 5 d 5 5 d 5 5 d 6 5 d 5 4 d 6 5 d 5 5 d 5 5 d 6 4 d 5 5 d 5 5 d 6 4 d 5 5 d 6 5 d 5 4 d 5 5 d 6 4 d 5 5 d 5 4 d 6 5 d 5 4 d 6 5 d 5 4 d 5 5 d 6 4 d 5 5 d 5 4 d 6 4 d 5 5 d 6 4 d 5 4 d 5 5 d 6 4 d 5 4 d 5 4 d 6 5 d 5 4 d 5 4 d
 6 4 d 5 4 d 6 4 d 5 4 d 5 4 d 6 5 d 5 4 d 5 4 d 6 4 d 5 3 d 6 4 d 5 4 d 5 4 d 6 4 d 5 4 d 5 4 d 6 4 d 5 3 d 6 4 d 5 4 d 5 3 d 6 4 d 5 4 d 5 3 d 6 4 d 5 4 d 6 3 d 5 4 d 5 3 d 6 4 d 5 3 d 5 3 d 6 4 d 5 3 d 6 4 d 5 3 d 5 3 d 6 3 d 5 4 d 5 3 d 6 3 d 5 3
 d 6 3 d 5 3 d 5 3 d 6 3 d 5 3 d 5 3 d 6 3 d 5 3 d 5 3 d 6 3 d 5 3 d 6 3 d 5 2 d 5 3 d 6 3 d 5 3 d 5 2 d 6 3 d 5 2 d 6 3 d 5 2 d 5 3 d 6 2 d 5 3 d 5 2 d 6 3 d 5 2 d 6 2 d 5 3 d 5 2 d 6 2 d 5 2 d 5 2 d 6 3 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6
 2 d 5 1 d 6 2 d 5 2 d 5 2 d 6 2 d 5 1 d 5 2 d 6 1 d 5 2 d 5 2 d 6 1 d 5 2 d 6 1 d 5 2 d 5 1 d 6 1 d 5 2 d 5 1 d 6 1 d 5 2 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 X 5 1 d 6 1 d 5 X 5 1 d 6 1 d 5 X 5 1 d
 6 X 5 1 d 11 X 5 1 d 11 X 5 1 d 22 X 5 1 d 27 X 5 -1 d 22 X 5 -1 d 11 X 5 -1 d 11 X 6 -1 d 5 X 5 -1 d 6 X 5 -1 d 5 -1 d 6 X 5 -1 d 6 -1 d 5 X 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -2 d 6 -1 d 5
 -1 d 5 -1 d 6 -2 d 5 -1 d 5 -2 d 6 -1 d 5 -1 d 5 -2 d 6 -2 d 5 -1 d 6 -2 d 5 -1 d 5 -2 d 6 -2 d 5 -1 d 5 -2 d 6 -2 d 5 -2 d 6 -2 d 5 -2 d 5 -1 d 6 -2 d 5 -2 d 5 -2 d 6 -2 d 5 -2 d 6 -3 d 5 -2 d 5 -2 d 6 -2 d 5 -2 d 5 -2 d 6 -3 d 5 -2 d 6 -2 d 5 -3 d
 5 -2 d 6 -2 d 5 -3 d 5 -2 d 6 -3 d 5 -2 d 6 -3 d 5 -2 d 5 -3 d 6 -3 d 5 -2 d 5 -3 d 6 -3 d 5 -2 d 6 -3 d 5 -3 d 5 -3 d 6 -2 d 5 -3 d 5 -3 d 6 -3 d 5 -3 d 5 -3 d 6 -3 d 5 -3 d 6 -3 d 5 -3 d 5 -3 d 6 -3 d 5 -3 d 5 -3 d 6 -3 d 5 -3 d 6 -3 d 5 -3 d 5 -3
 d 6 -3 d 5 -4 d 5 -3 d 6 -3 d 5 -3 d 6 -3 d 5 -4 d 5 -3 d 6 -3 d 5 -3 d 5 -4 d 6 -3 d 5 -3 d 6 -3 d 5 -4 d 5 -3 d 6 -3 d 5 -4 d 5 -3 d 6 -3 d 5 -4 d 6 -3 d 5 -3 d 5 -4 d 6 -3 d 5 -3 d 5 -4 d 6 -3 d 5 -3 d 5 -4 d 6 -3 d 5 -3 d 6 -3 d 5 -4 d 5 -3 d 6
 -3 d 5 -4 d 5 -3 d 6 -3 d 5 -3 d 6 -4 d 5 -3 d 5 -3 d 6 -3 d 5 -4 d 5 -3 d 6 -3 d 5 -3 d 6 -3 d 5 -4 d 5 -3 d 6 -3 d 5 -3 d 5 -3 d 6 -3 d 5 -3 d 6 -3 d 5 -3 d 5 -3 d 6 -3 d 5 -3 d 5 -3 d 6 -3 d 5 -3 d 6 -3 d 5 -3 d 5 -2 d 6 -3 d 5 -3 d 5 -3 d 6 -3 d
 5 -2 d 6 -3 d 5 -3 d 5 -3 d 6 -2 d 5 -3 d 5 -3 d 6 -2 d 5 -3 d 5 -3 d 6 -4 d s 6 lw 1 1 1 c black 435 699 m 40 Y s 435 739 m 46 Y s 403 739 m 32 X s 435 739 m 33 X s 429 699 m 13 X s 429 785 m 13 X s 403 732 m 14 Y s 468 732 m 14 Y s 3 lw /w 2 def
 /w2 {w 2 div} def /w3 {w 3 div} def 435 739 m20 6 lw 501 825 m 48 Y s 501 873 m 54 Y s 468 873 m 33 X s 501 873 m 32 X s 494 825 m 13 X s 494 927 m 13 X s 468 866 m 14 Y s 533 866 m 14 Y s 3 lw 501 873 m20 6 lw 566 841 m 49 Y s 566 890 m 55 Y s 533
 890 m 33 X s 566 890 m 32 X s 559 841 m 13 X s 559 945 m 13 X s 533 883 m 14 Y s 598 883 m 14 Y s 3 lw 566 890 m20 6 lw 631 920 m 54 Y s 631 974 m 59 Y s 598 974 m 33 X s 631 974 m 32 X s 624 920 m 14 X s 624 1033 m 14 X s 598 967 m 14 Y s 663 967 m
 14 Y s 3 lw 631 974 m20 6 lw 696 941 m 55 Y s 696 996 m 61 Y s 663 996 m 33 X s 696 996 m 33 X s 689 941 m 14 X s 689 1057 m 14 X s 663 989 m 14 Y s 729 989 m 14 Y s 3 lw 696 996 m20 6 lw 761 936 m 55 Y s 761 991 m 60 Y s 729 991 m 32 X s 761 991 m
 33 X s 754 936 m 14 X s 754 1051 m 14 X s 729 984 m 13 Y s 794 984 m 13 Y s 3 lw 761 991 m20 6 lw 826 1058 m 61 Y s 826 1119 m 67 Y s 794 1119 m 32 X s 826 1119 m 33 X s 819 1058 m 14 X s 819 1186 m 14 X s 794 1112 m 14 Y s 859 1112 m 14 Y s 3 lw
 826 1119 m20 6 lw 891 1101 m 63 Y s 891 1164 m 69 Y s 859 1164 m 32 X s 891 1164 m 33 X s 885 1101 m 13 X s 885 1233 m 13 X s 859 1157 m 14 Y s 924 1157 m 14 Y s 3 lw 891 1164 m20 6 lw 956 1181 m 67 Y s 956 1248 m 72 Y s 924 1248 m 32 X s 956 1248 m
 33 X s 950 1181 m 13 X s 950 1320 m 13 X s 924 1241 m 14 Y s 989 1241 m 14 Y s 3 lw 956 1248 m20 6 lw 1022 1246 m 69 Y s 1022 1315 m 75 Y s 989 1315 m 33 X s 1022 1315 m 32 X s 1015 1246 m 13 X s 1015 1390 m 13 X s 989 1308 m 14 Y s 1054 1308 m 14 Y
 s 3 lw 1022 1315 m20 6 lw 1087 1219 m 68 Y s 1087 1287 m 74 Y s 1054 1287 m 33 X s 1087 1287 m 32 X s 1080 1219 m 13 X s 1080 1361 m 13 X s 1054 1280 m 14 Y s 1119 1280 m 14 Y s 3 lw 1087 1287 m20 6 lw 1152 1278 m 71 Y s 1152 1349 m 76 Y s 1119 1349
 m 33 X s 1152 1349 m 32 X s 1145 1278 m 14 X s 1145 1425 m 14 X s 1119 1342 m 13 Y s 1184 1342 m 13 Y s 3 lw 1152 1349 m20 6 lw 1217 1208 m 68 Y s 1217 1276 m 73 Y s 1184 1276 m 33 X s 1217 1276 m 32 X s 1210 1208 m 14 X s 1210 1349 m 14 X s 1184
 1269 m 14 Y s 1249 1269 m 14 Y s 3 lw 1217 1276 m20 6 lw 1282 1332 m 72 Y s 1282 1404 m 79 Y s 1249 1404 m 33 X s 1282 1404 m 33 X s 1275 1332 m 14 X s 1275 1483 m 14 X s 1249 1398 m 13 Y s 1315 1398 m 13 Y s 3 lw 1282 1404 m20 6 lw 1347 1326 m 73 Y
 s 1347 1399 m 78 Y s 1315 1399 m 32 X s 1347 1399 m 33 X s 1340 1326 m 14 X s 1340 1477 m 14 X s 1315 1392 m 14 Y s 1380 1392 m 14 Y s 3 lw 1347 1399 m20 6 lw 1412 1294 m 71 Y s 1412 1365 m 77 Y s 1380 1365 m 32 X s 1412 1365 m 33 X s 1406 1294 m 13
 X s 1406 1442 m 13 X s 1380 1359 m 13 Y s 1445 1359 m 13 Y s 3 lw 1412 1365 m20 6 lw 1477 1359 m 73 Y s 1477 1432 m 80 Y s 1445 1432 m 32 X s 1477 1432 m 33 X s 1471 1359 m 13 X s 1471 1512 m 13 X s 1445 1426 m 13 Y s 1510 1426 m 13 Y s 3 lw 1477
 1432 m20 6 lw 1543 1332 m 72 Y s 1543 1404 m 79 Y s 1510 1404 m 33 X s 1543 1404 m 32 X s 1536 1332 m 13 X s 1536 1483 m 13 X s 1510 1398 m 13 Y s 1575 1398 m 13 Y s 3 lw 1543 1404 m20 6 lw 1608 1272 m 71 Y s 1608 1343 m 76 Y s 1575 1343 m 33 X s
 1608 1343 m 32 X s 1601 1272 m 13 X s 1601 1419 m 13 X s 1575 1336 m 14 Y s 1640 1336 m 14 Y s 3 lw 1608 1343 m20 6 lw 1673 1391 m 75 Y s 1673 1466 m 81 Y s 1640 1466 m 33 X s 1673 1466 m 32 X s 1666 1391 m 13 X s 1666 1547 m 13 X s 1640 1459 m 14 Y
 s 1705 1459 m 14 Y s 3 lw 1673 1466 m20 6 lw 1738 1310 m 72 Y s 1738 1382 m 78 Y s 1705 1382 m 33 X s 1738 1382 m 32 X s 1731 1310 m 14 X s 1731 1460 m 14 X s 1705 1375 m 14 Y s 1770 1375 m 14 Y s 3 lw 1738 1382 m20 6 lw 1803 1337 m 73 Y s 1803 1410
 m 79 Y s 1770 1410 m 33 X s 1803 1410 m 33 X s 1796 1337 m 14 X s 1796 1489 m 14 X s 1770 1403 m 14 Y s 1836 1403 m 14 Y s 3 lw 1803 1410 m20 6 lw 1868 1299 m 72 Y s 1868 1371 m 77 Y s 1836 1371 m 32 X s 1868 1371 m 33 X s 1861 1299 m 14 X s 1861
 1448 m 14 X s 1836 1364 m 14 Y s 1901 1364 m 14 Y s 3 lw 1868 1371 m20 6 lw 1933 1187 m 66 Y s 1933 1253 m 73 Y s 1901 1253 m 32 X s 1933 1253 m 33 X s 1926 1187 m 14 X s 1926 1326 m 14 X s 1901 1247 m 13 Y s 1966 1247 m 13 Y s 3 lw 1933 1253 m20 6
 lw 1998 1235 m 69 Y s 1998 1304 m 74 Y s 1966 1304 m 32 X s 1998 1304 m 33 X s 1992 1235 m 13 X s 1992 1378 m 13 X s 1966 1297 m 14 Y s 2031 1297 m 14 Y s 3 lw 1998 1304 m20 6 lw 2063 1149 m 65 Y s 2063 1214 m 71 Y s 2031 1214 m 32 X s 2063 1214 m
 33 X s 2057 1149 m 13 X s 2057 1285 m 13 X s 2031 1208 m 13 Y s 2096 1208 m 13 Y s 3 lw 2063 1214 m20 6 lw 2129 1197 m 68 Y s 2129 1265 m 73 Y s 2096 1265 m 33 X s 2129 1265 m 32 X s 2122 1197 m 13 X s 2122 1338 m 13 X s 2096 1258 m 13 Y s 2161 1258
 m 13 Y s 3 lw 2129 1265 m20 6 lw 2194 1021 m 59 Y s 2194 1080 m 65 Y s 2161 1080 m 33 X s 2194 1080 m 32 X s 2187 1021 m 13 X s 2187 1145 m 13 X s 2161 1073 m 14 Y s 2226 1073 m 14 Y s 3 lw 2194 1080 m20 6 lw 2259 1000 m 58 Y s 2259 1058 m 64 Y s
 2226 1058 m 33 X s 2259 1058 m 32 X s 2252 1000 m 14 X s 2252 1122 m 14 X s 2226 1051 m 13 Y s 2291 1051 m 13 Y s 3 lw 2259 1058 m20 6 lw 2324 1037 m 60 Y s 2324 1097 m 66 Y s 2291 1097 m 33 X s 2324 1097 m 32 X s 2317 1037 m 14 X s 2317 1163 m 14 X
 s 2291 1090 m 14 Y s 2356 1090 m 14 Y s 3 lw 2324 1097 m20 6 lw 2389 941 m 55 Y s 2389 996 m 61 Y s 2356 996 m 33 X s 2389 996 m 33 X s 2382 941 m 14 X s 2382 1057 m 14 X s 2356 989 m 14 Y s 2422 989 m 14 Y s 3 lw 2389 996 m20 6 lw 2454 851 m 50 Y s
 2454 901 m 56 Y s 2422 901 m 32 X s 2454 901 m 33 X s 2447 851 m 14 X s 2447 957 m 14 X s 2422 894 m 14 Y s 2487 894 m 14 Y s 3 lw 2454 901 m20 6 lw 2519 946 m 56 Y s 2519 1002 m 61 Y s 2487 1002 m 32 X s 2519 1002 m 33 X s 2513 946 m 13 X s 2513
 1063 m 13 X s 2487 995 m 13 Y s 2552 995 m 13 Y s 3 lw 2519 1002 m20 6 lw
 gsave  2686 2268 0 0 C 2338.58 1953.88 t 0 r /Times-Roman findfont 70.8661 sf 0 0 m (1) show NC gr 
 gsave  2686 2268 0 0 C 2301.46 1953.88 t 0 r /Symbol findfont 70.8661 sf 0 0 m (-) show NC gr 
 gsave  2686 2268 0 0 C 1771.65 1906.64 t 0 r /Times-Roman findfont 104.612 sf 0 0 m (LHCb 8.4 fb) show NC gr 
 gsave  2686 2268 0 0 C 647.919 1761.53 t 0 r /Times-Roman findfont 97.8628 sf 0 0 m (Data) show NC gr  531 1783 m 98 X s 580 1783 m 32 Y s 580 1783 m -32 Y s 570 1815 m 20 X s 570 1751 m 20 X s 3 lw 580 1783 m20 6 lw
 gsave  2686 2268 0 0 C 647.919 1653.54 t 0 r /Times-Roman findfont 97.8628 sf 0 0 m (Total Fit) show NC gr  9 lw 531 1675 m 98 X s
 gsave  2686 2268 0 0 C 647.919 1545.56 t 0 r /Times-Roman findfont 97.8628 sf 0 0 m (Signal) show NC gr  0 0 1 c 531 1568 m 98 X s black
 gsave  2686 2268 0 0 C 647.919 1437.57 t 0 r /Times-Roman findfont 97.8628 sf 0 0 m (Background) show NC gr  1 0 0 c 531 1460 m 98 X s gr showpage
 gr 
%%Trailer
%%Pages:  1
 gr  gr  gr 
%%EOF


==> figs/Fig2c.C <==
%!PS-Adobe-2.0
%%Title: Fig2c.C ( A 4)
%%Pages: (atend)
%%Creator: ROOT Version 6.28/04
%%CreationDate: Tue Aug 11 13:37:08 2026
%%Orientation: Landscape
%%DocumentNeededResources: ProcSet (FontSetInit)
%%EndComments
%%BeginProlog
/s {stroke} def /l {lineto} def /m {moveto} def /t {translate} def
/r {rotate} def /rl {roll}  def /R {repeat} def
/d {rlineto} def /rm {rmoveto} def /gr {grestore} def /f {eofill} def
/c {setrgbcolor} def /black {0 setgray} def /sd {setdash} def
/cl {closepath} def /sf {scalefont setfont} def /lw {setlinewidth} def
/box {m dup 0 exch d exch 0 d 0 exch neg d cl} def
/NC{systemdict begin initclip end}def/C{NC box clip newpath}def
/bl {box s} def /bf {gsave box gsave f grestore 1 lw [] 0 sd s grestore} def /Y { 0 exch d} def /X { 0 d} def 
/K {{pop pop 0 moveto} exch kshow} bind def
/ita {/ang 15 def gsave [1 0 ang dup sin exch cos div 1 0 0] concat} def 
/mp {newpath /y exch def /x exch def} def
/side {[w .77 mul w .23 mul] .385 w mul sd w 0 l currentpoint t -144 r} def
/mr {mp x y w2 0 360 arc} def /m24 {mr s} def /m20 {mr f} def
/mb {mp x y w2 add m w2 neg 0 d 0 w neg d w 0 d 0 w d cl} def
/mt {mp x y w2 add m w2 neg w neg d w 0 d cl} def
/w4 {w 4 div} def
/w6 {w 6 div} def
/w8 {w 8 div} def
/m21 {mb f} def /m25 {mb s} def /m22 {mt f} def /m26{mt s} def
/m23 {mp x y w2 sub m w2 w d w neg 0 d cl f} def
/m27 {mp x y w2 add m w3 neg w2 neg d w3 w2 neg d w3 w2 d cl s} def
/m28 {mp x w2 sub y w2 sub w3 add m w3 0 d  0 w3 neg d w3 0 d 0 w3 d w3 0 d  0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d cl s } def
/m29 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t 4 {side} repeat cl fill gr} def
/m30 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t 4 {side} repeat cl s gr} def
/m31 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d x w2 .707 mul sub y w2 .707 mul add m w 1.44 div w 1.44 div neg d x w2 .707 mul sub y w2 .707 mul sub m w 1.44 div w 1.44 div d s} def
/m32 {mp x y w2 sub m w2 w d w neg 0 d cl s} def
/m33 {mp x y w2 add m w3 neg w2 neg d w3 w2 neg d w3 w2 d cl f} def
/m34 {mp x w2 sub y w2 sub w3 add m w3 0 d  0 w3 neg d w3 0 d 0 w3 d w3 0 d  0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d cl f } def
/m35 {mp x y w2 add m w2 neg w2 neg d w2 w2 neg d w2 w2 d w2 neg w2 d x y w2 sub m 0 w d x w2 sub y m w 0 d s} def
/m36 {mb x w2 sub y w2 add m w w neg d x w2 sub y w2 sub m w w d s} def
/m37 {mp x y m w4 neg w2 d w4 neg w2 neg d w2 0 d  w4 neg w2 neg d w2 0 d w4 neg w2 d w2 0 d w4 neg w2 d w4 neg w2 neg d cl s} def
/m38 {mp x w4 sub y w2 add m w4 neg w4 neg d 0 w2 neg d w4 w4 neg d w2 0 d w4 w4 d 0 w2 d w4 neg w4 d w2 neg 0 d x y w2 sub m 0 w d x w2 sub y m w 0 d cl s} def
/m39 {mp x y m w4 neg w2 d w4 neg w2 neg d w2 0 d  w4 neg w2 neg d w2 0 d w4 neg w2 d w2 0 d w4 neg w2 d w4 neg w2 neg d cl f} def
/m40 {mp x y m w4 w2 d w4 w4 neg d w2 neg w4 neg d w2 w4 neg d w4 neg w4 neg d w4 neg w2 d w4 neg w2 neg d w4 neg w4 d w2 w4 d w2 neg w4 d w4 w4 d w4 w2 neg d cl s} def
/m41 {mp x y m w4 w2 d w4 w4 neg d w2 neg w4 neg d w2 w4 neg d w4 neg w4 neg d w4 neg w2 d w4 neg w2 neg d w4 neg w4 d w2 w4 d w2 neg w4 d w4 w4 d w4 w2 neg d cl f} def
/m42 {mp x y w2 add m w8 neg w2 -3 4 div mul d w2 -3 4 div mul w8 neg d w2 3 4 div mul w8 neg d w8 w2 -3 4 div mul d w8 w2 3 4 div mul d w2 3 4 div mul w8 d w2 -3 4 div mul w8 d w8 neg w2 3 4 div mul d cl s} def
/m43 {mp x y w2 add m w8 neg w2 -3 4 div mul d w2 -3 4 div mul w8 neg d w2 3 4 div mul w8 neg d w8 w2 -3 4 div mul d w8 w2 3 4 div mul d w2 3 4 div mul w8 d w2 -3 4 div mul w8 d w8 neg w2 3 4 div mul d cl f} def
/m44 {mp x y m w6 neg w2 d w2 2 3 div mul 0 d w6 neg w2 neg d w2 w6 d 0 w2 -2 3 div mul d w2 neg w6 d w6 w2 neg d w2 -2 3 div mul 0 d w6 w2 d w2 neg w6 neg d 0 w2 2 3 div mul d w2 w6 neg d cl s} def
/m45 {mp x y m w6 neg w2 d w2 2 3 div mul 0 d w6 neg w2 neg d w2 w6 d 0 w2 -2 3 div mul d w2 neg w6 d w6 w2 neg d w2 -2 3 div mul 0 d w6 w2 d w2 neg w6 neg d 0 w2 2 3 div mul d w2 w6 neg d cl f} def
/m46 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d  w4 w4 neg d w4 neg w4 neg d w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d cl s} def
/m47 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d w4 w4 neg d w4 neg w4 neg d  w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d cl f} def
/m48 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d w4 w4 neg d  w4 neg w4 neg d w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d  w4 w4 neg d w4 neg w4 neg d w4 neg w4 d w4 w4 d cl f} def
/m49 {mp x w2 sub w3 add y w2 sub w3 add m  0 w3 neg d w3 0 d 0 w3 d w3 0 d 0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d 0 w3 neg d w3 0 d 0 w3 d w3 0 d 0 w3 neg d w3 neg 0 d cl f } def
/m2 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d s} def
/m5 {mp x w2 .707 mul sub y w2 .707 mul sub m w 1.44 div w 1.44 div d x w2 .707 mul sub y w2 .707 mul add m w 1.44 div w 1.44 div neg d s} def
%%IncludeResource: ProcSet (FontSetInit)
%%IncludeResource: font Times-Roman
%%IncludeResource: font Times-Italic
%%IncludeResource: font Times-Bold
%%IncludeResource: font Times-BoldItalic
%%IncludeResource: font Helvetica
%%IncludeResource: font Helvetica-Oblique
%%IncludeResource: font Helvetica-Bold
%%IncludeResource: font Helvetica-BoldOblique
%%IncludeResource: font Courier
%%IncludeResource: font Courier-Oblique
%%IncludeResource: font Courier-Bold
%%IncludeResource: font Courier-BoldOblique
%%IncludeResource: font Symbol
%%IncludeResource: font ZapfDingbats
/reEncode {exch findfont dup length dict begin {1 index /FID eq  {pop pop} {def} ifelse } forall /Encoding exch def currentdict end dup /FontName get exch definefont pop } def [/Times-Bold /Times-Italic /Times-BoldItalic /Helvetica /Helvetica-Oblique
 /Helvetica-Bold /Helvetica-BoldOblique /Courier /Courier-Oblique /Courier-Bold /Courier-BoldOblique /Times-Roman /AvantGarde-Book /AvantGarde-BookOblique /AvantGarde-Demi /AvantGarde-DemiOblique /Bookman-Demi /Bookman-DemiItalic /Bookman-Light
 /Bookman-LightItalic /Helvetica-Narrow /Helvetica-Narrow-Bold /Helvetica-Narrow-BoldOblique /Helvetica-Narrow-Oblique /NewCenturySchlbk-Roman /NewCenturySchlbk-Bold /NewCenturySchlbk-BoldItalic /NewCenturySchlbk-Italic /Palatino-Bold
 /Palatino-BoldItalic /Palatino-Italic /Palatino-Roman ] {ISOLatin1Encoding reEncode } forall/Zone {/iy exch def /ix exch def  ix 1 sub  3144 mul  1 iy sub  2224 mul t} def
%%EndProlog
%%BeginSetup
%%EndSetup
newpath  gsave  90 r 0 -594 t  28 20 t .25 .25 scale  gsave 
%%Page: 1 1
 gsave  gsave 
 1 1 Zone
 gsave  0 0 t black[  ] 0 sd 6 lw 1 1 1 c 2686 2268 0 0 bf black 1 1 1 c 2686 2268 0 0 bf black 1 1 1 c 2149 1678 403 454 bf black 2149 1678 403 454 bl 1 1 1 c 2149 1678 403 454 bf black 2149 1678 403 454 bl 403 454 m 2149 X s 403 508 m -54 Y s 510
 481 m -27 Y s 618 481 m -27 Y s 725 481 m -27 Y s 833 481 m -27 Y s 940 508 m -54 Y s 1048 481 m -27 Y s 1155 481 m -27 Y s 1262 481 m -27 Y s 1370 481 m -27 Y s 1477 508 m -54 Y s 1585 481 m -27 Y s 1692 481 m -27 Y s 1800 481 m -27 Y s 1907 481 m
 -27 Y s 2015 508 m -54 Y s 2122 481 m -27 Y s 2230 481 m -27 Y s 2337 481 m -27 Y s 2444 481 m -27 Y s 2552 508 m -54 Y s 2552 508 m -54 Y s
 gsave  2686 2268 0 0 C 404.949 350.956 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (1) show NC gr 
 gsave  2686 2268 0 0 C 354.331 350.956 t 0 r /Symbol findfont 94.4882 sf 0 0 m (-) show NC gr 
 gsave  2686 2268 0 0 C 904.387 350.956 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (0.5) show NC gr 
 gsave  2686 2268 0 0 C 853.768 350.956 t 0 r /Symbol findfont 94.4882 sf 0 0 m (-) show NC gr 
 gsave  2686 2268 0 0 C 1451.07 350.956 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (0) show NC gr 
 gsave  2686 2268 0 0 C 1957.26 350.956 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (0.5) show NC gr 
 gsave  2686 2268 0 0 C 2530.93 350.956 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (1) show NC gr 
 gsave  2686 2268 0 0 C 2487.06 172.103 t 0 r /Times-Italic findfont 87.739 sf 0 0 m (K) show NC gr 
 gsave  2686 2268 0 0 C 2402.7 209.224 t 0 r /Symbol findfont 134.983 sf 0 0 m ita (q) show gr NC gr 
 gsave  2686 2268 0 0 C 2227.22 209.224 t 0 r /Times-Roman findfont 134.983 sf 0 0 m (cos) show NC gr  403 2132 m 2149 X s 403 2077 m 55 Y s 510 2104 m 28 Y s 618 2104 m 28 Y s 725 2104 m 28 Y s 833 2104 m 28 Y s 940 2077 m 55 Y s 1048 2104 m 28 Y s
 1155 2104 m 28 Y s 1262 2104 m 28 Y s 1370 2104 m 28 Y s 1477 2077 m 55 Y s 1585 2104 m 28 Y s 1692 2104 m 28 Y s 1800 2104 m 28 Y s 1907 2104 m 28 Y s 2015 2077 m 55 Y s 2122 2104 m 28 Y s 2230 2104 m 28 Y s 2337 2104 m 28 Y s 2444 2104 m 28 Y s
 2552 2077 m 55 Y s 2552 2077 m 55 Y s 403 454 m 1678 Y s 443 454 m -40 X s 423 507 m -20 X s 423 561 m -20 X s 423 615 m -20 X s 423 669 m -20 X s 443 723 m -40 X s 423 777 m -20 X s 423 831 m -20 X s 423 885 m -20 X s 423 939 m -20 X s 443 993 m
 -40 X s 423 1047 m -20 X s 423 1100 m -20 X s 423 1154 m -20 X s 423 1208 m -20 X s 443 1262 m -40 X s 423 1316 m -20 X s 423 1370 m -20 X s 423 1424 m -20 X s 423 1478 m -20 X s 443 1532 m -40 X s 423 1586 m -20 X s 423 1639 m -20 X s 423 1693 m
 -20 X s 423 1747 m -20 X s 443 1801 m -40 X s 423 1855 m -20 X s 423 1909 m -20 X s 423 1963 m -20 X s 423 2017 m -20 X s 443 2071 m -40 X s 443 2071 m -40 X s 423 2125 m -20 X s
 gsave  2686 2268 0 0 C 327.334 421.822 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (0) show NC gr 
 gsave  2686 2268 0 0 C 280.09 691.789 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (50) show NC gr 
 gsave  2686 2268 0 0 C 232.846 961.755 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (100) show NC gr 
 gsave  2686 2268 0 0 C 232.846 1231.72 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (150) show NC gr 
 gsave  2686 2268 0 0 C 232.846 1498.31 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (200) show NC gr 
 gsave  2686 2268 0 0 C 232.846 1768.28 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (250) show NC gr 
 gsave  2686 2268 0 0 C 232.846 2038.25 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (300) show NC gr 
 gsave  2686 2268 0 0 C 118.11 1201.35 t 90 r /Times-Roman findfont 114.736 sf 0 0 m (Candidates / \(0.061\)) show NC gr  2552 454 m 1678 Y s 2512 454 m 40 X s 2532 507 m 20 X s 2532 561 m 20 X s 2532 615 m 20 X s 2532 669 m 20 X s 2512 723 m 40 X s
 2532 777 m 20 X s 2532 831 m 20 X s 2532 885 m 20 X s 2532 939 m 20 X s 2512 993 m 40 X s 2532 1047 m 20 X s 2532 1100 m 20 X s 2532 1154 m 20 X s 2532 1208 m 20 X s 2512 1262 m 40 X s 2532 1316 m 20 X s 2532 1370 m 20 X s 2532 1424 m 20 X s 2532
 1478 m 20 X s 2512 1532 m 40 X s 2532 1586 m 20 X s 2532 1639 m 20 X s 2532 1693 m 20 X s 2532 1747 m 20 X s 2512 1801 m 40 X s 2532 1855 m 20 X s 2532 1909 m 20 X s 2532 1963 m 20 X s 2532 2017 m 20 X s 2512 2071 m 40 X s 2512 2071 m 40 X s 2532
 2125 m 20 X s 0 0 1 c 9 lw black 0 0 1 c 403 1871 m 5 -1 d 6 -3 d 5 -2 d 5 -3 d 6 -3 d 5 -4 d 6 -3 d 5 -4 d 5 -4 d 6 -5 d 5 -4 d 5 -5 d 6 -5 d 5 -5 d 6 -5 d 5 -6 d 5 -5 d 6 -6 d 5 -6 d 5 -6 d 6 -6 d 5 -6 d 5 -6 d 6 -7 d 5 -7 d 6 -6 d 5 -7 d 5 -7 d 6
 -7 d 5 -7 d 5 -7 d 6 -7 d 5 -7 d 6 -7 d 5 -7 d 5 -8 d 6 -7 d 5 -7 d 5 -8 d 6 -7 d 5 -8 d 6 -7 d 5 -8 d 5 -7 d 6 -8 d 5 -7 d 5 -8 d 6 -7 d 5 -8 d 6 -8 d 5 -7 d 5 -8 d 6 -8 d 5 -7 d 5 -8 d 6 -7 d 5 -8 d 6 -8 d 5 -7 d 5 -8 d 6 -7 d 5 -8 d 5 -8 d 6 -7 d
 5 -8 d 5 -7 d 6 -8 d 5 -7 d 6 -7 d 5 -8 d 5 -7 d 6 -8 d 5 -7 d 5 -7 d 6 -8 d 5 -7 d 6 -7 d 5 -7 d 5 -7 d 6 -8 d 5 -7 d 5 -7 d 6 -7 d 5 -7 d 6 -7 d 5 -7 d 5 -7 d 6 -6 d 5 -7 d 5 -7 d 6 -7 d 5 -7 d 6 -6 d 5 -7 d 5 -6 d 6 -7 d 5 -6 d 5 -7 d 6 -6 d 5 -7
 d 6 -6 d 5 -6 d 5 -7 d 6 -6 d 5 -6 d 5 -6 d 6 -6 d 5 -6 d 6 -6 d 5 -6 d 5 -6 d 6 -6 d 5 -6 d 5 -5 d 6 -6 d 5 -6 d 5 -5 d 6 -6 d 5 -5 d 6 -6 d 5 -5 d 5 -5 d 6 -6 d 5 -5 d 5 -5 d 6 -5 d 5 -5 d 6 -5 d 5 -5 d 5 -5 d 6 -5 d 5 -5 d 5 -5 d 6 -4 d 5 -5 d 6
 -5 d 5 -4 d 5 -5 d 6 -4 d 5 -4 d 5 -5 d 6 -4 d 5 -4 d 6 -4 d 5 -5 d 5 -4 d 6 -4 d 5 -4 d 5 -3 d 6 -4 d 5 -4 d 6 -4 d 5 -3 d 5 -4 d 6 -4 d 5 -3 d 5 -4 d 6 -3 d 5 -3 d 5 -4 d 6 -3 d 5 -3 d 6 -3 d 5 -3 d 5 -3 d 6 -3 d 5 -3 d 5 -3 d 6 -3 d 5 -3 d 6 -2 d
 5 -3 d 5 -3 d 6 -2 d 5 -3 d 5 -2 d 6 -3 d 5 -2 d 6 -2 d 5 -2 d 5 -3 d 6 -2 d 5 -2 d 5 -2 d 6 -2 d 5 -2 d 6 -1 d 5 -2 d 5 -2 d 6 -2 d 5 -1 d 5 -2 d 6 -1 d 5 -2 d 6 -1 d 5 -2 d 5 -1 d 6 -1 d 5 -2 d 5 -1 d 6 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1
 d 5 -1 d 6 X 5 -1 d 5 -1 d 6 X 5 -1 d 6 X 5 -1 d 11 X 5 -1 d 16 X 6 -1 d 21 X 5 1 d 22 X 5 1 d 11 X 5 1 d 6 X 5 1 d 6 1 d 5 X 5 1 d 6 X 5 1 d 5 1 d 6 1 d 5 1 d 6 1 d 5 X 5 1 d 6 1 d 5 1 d 5 2 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 6 2 d 5 1 d 5 1 d 6 2 d 5
 1 d 5 2 d 6 1 d 5 2 d 6 1 d 5 2 d 5 1 d 6 2 d 5 1 d 5 2 d 6 2 d 5 2 d 6 1 d 5 2 d 5 2 d 6 2 d 5 1 d 5 2 d 6 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 2 d 6 3 d 5 2 d 5 2 d 6 2 d 5 2 d 5 2 d
 6 2 d 5 2 d 5 3 d 6 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 3 d 6 2 d 5 2 d 5 2 d 6 2 d 5 1 d 5 2 d 6 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 1 d 5 2 d 5 2 d 6 1 d 5 2 d 6 1 d 5 2 d 5 1 d 6 2 d 5 1 d 5 1 d 6 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1
 d 5 X 6 1 d 32 X 5 -1 d 6 X 5 -1 d 5 -1 d 6 -1 d 5 -1 d 6 -2 d 5 -1 d 5 -2 d 6 -3 d 5 -2 d 5 -3 d 6 -2 d 5 -4 d 6 -3 d 5 -4 d 5 -4 d 6 -4 d 5 -5 d 5 -5 d 6 -6 d 5 -6 d 6 -6 d 5 -7 d 5 -7 d 6 -7 d 5 -9 d 5 -8 d 6 -9 d 5 -10 d 6 -11 d 5 -11 d 5 -11 d
 6 -12 d 5 -13 d 5 -14 d 6 -15 d 5 -15 d 6 -16 d 5 -17 d 5 -18 d 6 -18 d 5 -20 d 5 -21 d 6 -22 d 5 -23 d 5 -24 d 6 -25 d s 1 0 0 c black 1 0 0 c 403 581 m 5 X 6 -1 d 10 X 6 -1 d 11 X 5 -1 d 16 X 5 -1 d 11 X 6 -1 d 10 X 6 -1 d 16 X 5 -1 d 11 X 5 -1 d
 16 X 6 -1 d 10 X 6 -1 d 11 X 5 -1 d 16 X 5 -1 d 17 X 5 -1 d 11 X 5 -1 d 16 X 6 -1 d 10 X 6 -1 d 16 X 5 -1 d 16 X 6 -1 d 10 X 6 -1 d 16 X 5 -1 d 16 X 6 -1 d 16 X 5 -1 d 11 X 5 -1 d 16 X 6 -1 d 16 X 5 -1 d 16 X 6 -1 d 16 X 5 -1 d 16 X 6 -1 d 16 X 5 -1
 d 16 X 6 -1 d 16 X 5 -1 d 22 X 5 -1 d 16 X 6 -1 d 16 X 5 -1 d 16 X 6 -1 d 21 X 5 -1 d 17 X 5 -1 d 21 X 6 -1 d 16 X 5 -1 d 22 X 5 -1 d 16 X 6 -1 d 21 X 5 -1 d 22 X 5 -1 d 22 X 5 -1 d 22 X 5 -1 d 22 X 5 -1 d 21 X 6 -1 d 21 X 6 -1 d 21 X 6 -1 d 21 X 5
 -1 d 27 X 6 -1 d 21 X 5 -1 d 27 X 6 -1 d 21 X 6 -1 d 26 X 6 -1 d 27 X 5 -1 d 27 X 5 -1 d 27 X 6 -1 d 26 X 6 -1 d 32 X 5 -1 d 33 X 5 -1 d 27 X 5 -1 d 32 X 6 -1 d 37 X 6 -1 d 32 X 5 -1 d 33 X 5 -1 d 27 X 5 -1 d 22 X 5 -1 d 38 X 5 -1 d 22 X 5 -1 d 16 X
 5 -1 d 33 X 5 -1 d 11 X 5 -1 d 22 X 5 -1 d 32 X 6 -1 d 5 X 5 -1 d 33 X 5 -1 d 32 X 6 -1 d 5 -1 d 59 X 5 -1 d 17 X 5 1 d 80 X 6 4 d s black 1 1 1 c black 403 1999 m 5 -2 d 6 -3 d 5 -3 d 5 -3 d 6 -3 d 5 -4 d 6 -4 d 5 -4 d 5 -5 d 6 -4 d 5 -5 d 5 -5 d 6
 -5 d 5 -6 d 6 -5 d 5 -6 d 5 -6 d 6 -6 d 5 -6 d 5 -6 d 6 -7 d 5 -6 d 5 -7 d 6 -7 d 5 -7 d 6 -7 d 5 -7 d 5 -7 d 6 -7 d 5 -7 d 5 -7 d 6 -8 d 5 -7 d 6 -8 d 5 -7 d 5 -8 d 6 -7 d 5 -8 d 5 -8 d 6 -8 d 5 -7 d 6 -8 d 5 -8 d 5 -8 d 6 -8 d 5 -7 d 5 -8 d 6 -8 d
 5 -8 d 6 -8 d 5 -8 d 5 -8 d 6 -8 d 5 -8 d 5 -7 d 6 -8 d 5 -8 d 6 -8 d 5 -8 d 5 -8 d 6 -8 d 5 -8 d 5 -7 d 6 -8 d 5 -8 d 5 -8 d 6 -7 d 5 -8 d 6 -8 d 5 -8 d 5 -7 d 6 -8 d 5 -7 d 5 -8 d 6 -8 d 5 -7 d 6 -8 d 5 -7 d 5 -7 d 6 -8 d 5 -7 d 5 -8 d 6 -7 d 5 -7
 d 6 -7 d 5 -8 d 5 -7 d 6 -7 d 5 -7 d 5 -7 d 6 -7 d 5 -7 d 6 -7 d 5 -7 d 5 -7 d 6 -6 d 5 -7 d 5 -7 d 6 -7 d 5 -6 d 6 -7 d 5 -6 d 5 -7 d 6 -6 d 5 -7 d 5 -6 d 6 -6 d 5 -7 d 6 -6 d 5 -6 d 5 -6 d 6 -6 d 5 -6 d 5 -6 d 6 -6 d 5 -6 d 5 -6 d 6 -5 d 5 -6 d 6
 -6 d 5 -5 d 5 -6 d 6 -6 d 5 -5 d 5 -5 d 6 -6 d 5 -5 d 6 -5 d 5 -6 d 5 -5 d 6 -5 d 5 -5 d 5 -5 d 6 -5 d 5 -5 d 6 -4 d 5 -5 d 5 -5 d 6 -5 d 5 -4 d 5 -5 d 6 -4 d 5 -5 d 6 -4 d 5 -4 d 5 -5 d 6 -4 d 5 -4 d 5 -4 d 6 -4 d 5 -4 d 6 -4 d 5 -4 d 5 -4 d 6 -4 d
 5 -3 d 5 -4 d 6 -4 d 5 -3 d 5 -4 d 6 -3 d 5 -4 d 6 -3 d 5 -3 d 5 -4 d 6 -3 d 5 -3 d 5 -3 d 6 -3 d 5 -3 d 6 -3 d 5 -3 d 5 -2 d 6 -3 d 5 -3 d 5 -3 d 6 -2 d 5 -3 d 6 -2 d 5 -3 d 5 -2 d 6 -2 d 5 -3 d 5 -2 d 6 -2 d 5 -2 d 6 -2 d 5 -2 d 5 -2 d 6 -2 d 5 -2
 d 5 -2 d 6 -1 d 5 -2 d 6 -2 d 5 -1 d 5 -2 d 6 -1 d 5 -2 d 5 -1 d 6 -1 d 5 -2 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 X 6 -1 d 5 -1 d 5 X 6 -1 d 5 X 5 -1 d 11 X 6 -1 d 64 X 5 1 d 11 X 6 1 d 5 X 5 1 d 6 X 5 1 d 5 X 6
 1 d 5 1 d 6 X 5 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 2 d 5 1 d 6 1 d 5 2 d 6 1 d 5 1 d 5 2 d 6 1 d 5 2 d 5 1 d 6 2 d 5 1 d 6 2 d 5 2 d 5 1 d 6 2 d 5 2 d 5 1 d 6 2 d 5 2 d 6 2 d 5 1 d 5 2 d 6 2 d 5 2 d 5
 2 d 6 2 d 5 2 d 6 1 d 5 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 1 d 5 2 d 6 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 1 d 5 2 d 6 2 d 5 1 d 6 2 d 5 2 d 5 1 d 6 2 d
 5 2 d 5 1 d 6 1 d 5 2 d 6 1 d 5 1 d 5 2 d 6 1 d 5 X 5 1 d 6 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 -1 d 5 1 d 33 X 5 -1 d 5 -1 d 6 X 5 -1 d 5 -1 d 6 -1 d 5 -2 d 6 -1 d 5 -3 d 5 -2 d 6 -2 d 5 -3 d 5 -2 d 6 -3 d 5 -4 d 6 -3 d 5 -5 d 5 -4 d 6 -5 d 5 -4 d
 5 -6 d 6 -5 d 5 -6 d 6 -7 d 5 -6 d 5 -8 d 6 -7 d 5 -9 d 5 -8 d 6 -10 d 5 -9 d 6 -11 d 5 -10 d 5 -12 d 6 -12 d 5 -13 d 5 -14 d 6 -14 d 5 -16 d 6 -16 d 5 -16 d 5 -18 d 6 -19 d 5 -20 d 5 -20 d 6 -22 d 5 -23 d 5 -24 d 6 -22 d s 6 lw 1 1 1 c black 435
 1888 m 91 Y s 435 1979 m 96 Y s 403 1979 m 32 X s 435 1979 m 33 X s 429 1888 m 13 X s 429 2075 m 13 X s 403 1972 m 14 Y s 468 1972 m 14 Y s 3 lw /w 2 def /w2 {w 2 div} def /w3 {w 3 div} def 435 1979 m20 6 lw 501 1789 m 88 Y s 501 1877 m 93 Y s 468
 1877 m 33 X s 501 1877 m 32 X s 494 1789 m 13 X s 494 1970 m 13 X s 468 1870 m 13 Y s 533 1870 m 13 Y s 3 lw 501 1877 m20 6 lw 566 1726 m 86 Y s 566 1812 m 91 Y s 533 1812 m 33 X s 566 1812 m 32 X s 559 1726 m 13 X s 559 1903 m 13 X s 533 1805 m 14
 Y s 598 1805 m 14 Y s 3 lw 566 1812 m20 6 lw 631 1674 m 84 Y s 631 1758 m 89 Y s 598 1758 m 33 X s 631 1758 m 32 X s 624 1674 m 14 X s 624 1847 m 14 X s 598 1751 m 14 Y s 663 1751 m 14 Y s 3 lw 631 1758 m20 6 lw 696 1700 m 85 Y s 696 1785 m 90 Y s
 663 1785 m 33 X s 696 1785 m 33 X s 689 1700 m 14 X s 689 1875 m 14 X s 663 1778 m 14 Y s 729 1778 m 14 Y s 3 lw 696 1785 m20 6 lw 761 1471 m 77 Y s 761 1548 m 82 Y s 729 1548 m 32 X s 761 1548 m 33 X s 754 1471 m 14 X s 754 1630 m 14 X s 729 1541 m
 14 Y s 794 1541 m 14 Y s 3 lw 761 1548 m20 6 lw 826 1419 m 75 Y s 826 1494 m 80 Y s 794 1494 m 32 X s 826 1494 m 33 X s 819 1419 m 14 X s 819 1574 m 14 X s 794 1487 m 14 Y s 859 1487 m 14 Y s 3 lw 826 1494 m20 6 lw 891 1222 m 67 Y s 891 1289 m 73 Y
 s 859 1289 m 32 X s 891 1289 m 33 X s 885 1222 m 13 X s 885 1362 m 13 X s 859 1282 m 14 Y s 924 1282 m 14 Y s 3 lw 891 1289 m20 6 lw 956 1222 m 67 Y s 956 1289 m 73 Y s 924 1289 m 32 X s 956 1289 m 33 X s 950 1222 m 13 X s 950 1362 m 13 X s 924 1282
 m 14 Y s 989 1282 m 14 Y s 3 lw 956 1289 m20 6 lw 1022 1114 m 62 Y s 1022 1176 m 68 Y s 989 1176 m 33 X s 1022 1176 m 32 X s 1015 1114 m 13 X s 1015 1244 m 13 X s 989 1169 m 14 Y s 1054 1169 m 14 Y s 3 lw 1022 1176 m20 6 lw 1087 1155 m 64 Y s 1087
 1219 m 70 Y s 1054 1219 m 33 X s 1087 1219 m 32 X s 1080 1155 m 13 X s 1080 1289 m 13 X s 1054 1212 m 14 Y s 1119 1212 m 14 Y s 3 lw 1087 1219 m20 6 lw 1152 1052 m 59 Y s 1152 1111 m 65 Y s 1119 1111 m 33 X s 1152 1111 m 32 X s 1145 1052 m 14 X s
 1145 1176 m 14 X s 1119 1104 m 14 Y s 1184 1104 m 14 Y s 3 lw 1152 1111 m20 6 lw 1217 1083 m 61 Y s 1217 1144 m 66 Y s 1184 1144 m 33 X s 1217 1144 m 32 X s 1210 1083 m 14 X s 1210 1210 m 14 X s 1184 1137 m 13 Y s 1249 1137 m 13 Y s 3 lw 1217 1144
 m20 6 lw 1282 980 m 56 Y s 1282 1036 m 61 Y s 1249 1036 m 33 X s 1282 1036 m 33 X s 1275 980 m 14 X s 1275 1097 m 14 X s 1249 1029 m 13 Y s 1315 1029 m 13 Y s 3 lw 1282 1036 m20 6 lw 1347 847 m 49 Y s 1347 896 m 54 Y s 1315 896 m 32 X s 1347 896 m
 33 X s 1340 847 m 14 X s 1340 950 m 14 X s 1315 889 m 13 Y s 1380 889 m 13 Y s 3 lw 1347 896 m20 6 lw 1412 888 m 51 Y s 1412 939 m 56 Y s 1380 939 m 32 X s 1412 939 m 33 X s 1406 888 m 13 X s 1406 995 m 13 X s 1380 932 m 13 Y s 1445 932 m 13 Y s 3
 lw 1412 939 m20 6 lw 1477 847 m 49 Y s 1477 896 m 54 Y s 1445 896 m 32 X s 1477 896 m 33 X s 1471 847 m 13 X s 1471 950 m 13 X s 1445 889 m 13 Y s 1510 889 m 13 Y s 3 lw 1477 896 m20 6 lw 1543 837 m 48 Y s 1543 885 m 54 Y s 1510 885 m 33 X s 1543
 885 m 32 X s 1536 837 m 13 X s 1536 939 m 13 X s 1510 878 m 14 Y s 1575 878 m 14 Y s 3 lw 1543 885 m20 6 lw 1608 801 m 46 Y s 1608 847 m 52 Y s 1575 847 m 33 X s 1608 847 m 32 X s 1601 801 m 13 X s 1601 899 m 13 X s 1575 840 m 14 Y s 1640 840 m 14 Y
 s 3 lw 1608 847 m20 6 lw 1673 852 m 49 Y s 1673 901 m 55 Y s 1640 901 m 33 X s 1673 901 m 32 X s 1666 852 m 13 X s 1666 956 m 13 X s 1640 894 m 14 Y s 1705 894 m 14 Y s 3 lw 1673 901 m20 6 lw 1738 893 m 51 Y s 1738 944 m 57 Y s 1705 944 m 33 X s
 1738 944 m 32 X s 1731 893 m 14 X s 1731 1001 m 14 X s 1705 937 m 14 Y s 1770 937 m 14 Y s 3 lw 1738 944 m20 6 lw 1803 837 m 48 Y s 1803 885 m 54 Y s 1770 885 m 33 X s 1803 885 m 33 X s 1796 837 m 14 X s 1796 939 m 14 X s 1770 878 m 14 Y s 1836 878
 m 14 Y s 3 lw 1803 885 m20 6 lw 1868 944 m 54 Y s 1868 998 m 60 Y s 1836 998 m 32 X s 1868 998 m 33 X s 1861 944 m 14 X s 1861 1058 m 14 X s 1836 991 m 14 Y s 1901 991 m 14 Y s 3 lw 1868 998 m20 6 lw 1933 934 m 53 Y s 1933 987 m 59 Y s 1901 987 m 32
 X s 1933 987 m 33 X s 1926 934 m 14 X s 1926 1046 m 14 X s 1901 980 m 14 Y s 1966 980 m 14 Y s 3 lw 1933 987 m20 6 lw 1998 872 m 51 Y s 1998 923 m 55 Y s 1966 923 m 32 X s 1998 923 m 33 X s 1992 872 m 13 X s 1992 978 m 13 X s 1966 916 m 13 Y s 2031
 916 m 13 Y s 3 lw 1998 923 m20 6 lw 2063 954 m 55 Y s 2063 1009 m 60 Y s 2031 1009 m 32 X s 2063 1009 m 33 X s 2057 954 m 13 X s 2057 1069 m 13 X s 2031 1002 m 14 Y s 2096 1002 m 14 Y s 3 lw 2063 1009 m20 6 lw 2129 964 m 56 Y s 2129 1020 m 60 Y s
 2096 1020 m 33 X s 2129 1020 m 32 X s 2122 964 m 13 X s 2122 1080 m 13 X s 2096 1013 m 13 Y s 2161 1013 m 13 Y s 3 lw 2129 1020 m20 6 lw 2194 954 m 55 Y s 2194 1009 m 60 Y s 2161 1009 m 33 X s 2194 1009 m 32 X s 2187 954 m 13 X s 2187 1069 m 13 X s
 2161 1002 m 14 Y s 2226 1002 m 14 Y s 3 lw 2194 1009 m20 6 lw 2259 970 m 55 Y s 2259 1025 m 61 Y s 2226 1025 m 33 X s 2259 1025 m 32 X s 2252 970 m 14 X s 2252 1086 m 14 X s 2226 1018 m 14 Y s 2291 1018 m 14 Y s 3 lw 2259 1025 m20 6 lw 2324 995 m 57
 Y s 2324 1052 m 62 Y s 2291 1052 m 33 X s 2324 1052 m 32 X s 2317 995 m 14 X s 2317 1114 m 14 X s 2291 1045 m 14 Y s 2356 1045 m 14 Y s 3 lw 2324 1052 m20 6 lw 2389 1011 m 57 Y s 2389 1068 m 63 Y s 2356 1068 m 33 X s 2389 1068 m 33 X s 2382 1011 m
 14 X s 2382 1131 m 14 X s 2356 1061 m 14 Y s 2422 1061 m 14 Y s 3 lw 2389 1068 m20 6 lw 2454 883 m 50 Y s 2454 933 m 57 Y s 2422 933 m 32 X s 2454 933 m 33 X s 2447 883 m 14 X s 2447 990 m 14 X s 2422 927 m 13 Y s 2487 927 m 13 Y s 3 lw 2454 933 m20
 6 lw 2519 710 m 40 Y s 2519 750 m 46 Y s 2487 750 m 32 X s 2519 750 m 33 X s 2513 710 m 13 X s 2513 796 m 13 X s 2487 743 m 14 Y s 2552 743 m 14 Y s 3 lw 2519 750 m20 6 lw
 gsave  2686 2268 0 0 C 2338.58 1953.88 t 0 r /Times-Roman findfont 70.8661 sf 0 0 m (1) show NC gr 
 gsave  2686 2268 0 0 C 2301.46 1953.88 t 0 r /Symbol findfont 70.8661 sf 0 0 m (-) show NC gr 
 gsave  2686 2268 0 0 C 1771.65 1906.64 t 0 r /Times-Roman findfont 104.612 sf 0 0 m (LHCb 8.4 fb) show NC gr 
 gsave  2686 2268 0 0 C 1856.02 1761.53 t 0 r /Times-Roman findfont 97.8628 sf 0 0 m (Data) show NC gr  1740 1783 m 98 X s 1789 1783 m 32 Y s 1789 1783 m -32 Y s 1779 1815 m 20 X s 1779 1751 m 20 X s 3 lw 1789 1783 m20 6 lw
 gsave  2686 2268 0 0 C 1856.02 1653.54 t 0 r /Times-Roman findfont 97.8628 sf 0 0 m (Total Fit) show NC gr  9 lw 1740 1675 m 98 X s
 gsave  2686 2268 0 0 C 1856.02 1545.56 t 0 r /Times-Roman findfont 97.8628 sf 0 0 m (Signal) show NC gr  0 0 1 c 1740 1568 m 98 X s black
 gsave  2686 2268 0 0 C 1856.02 1437.57 t 0 r /Times-Roman findfont 97.8628 sf 0 0 m (Background) show NC gr  1 0 0 c 1740 1460 m 98 X s gr showpage
 gr 
%%Trailer
%%Pages:  1
 gr  gr  gr 
%%EOF


==> figs/Fig2d.C <==
%!PS-Adobe-2.0
%%Title: Fig2d.C ( A 4)
%%Pages: (atend)
%%Creator: ROOT Version 6.28/04
%%CreationDate: Tue Aug 11 13:37:09 2026
%%Orientation: Landscape
%%DocumentNeededResources: ProcSet (FontSetInit)
%%EndComments
%%BeginProlog
/s {stroke} def /l {lineto} def /m {moveto} def /t {translate} def
/r {rotate} def /rl {roll}  def /R {repeat} def
/d {rlineto} def /rm {rmoveto} def /gr {grestore} def /f {eofill} def
/c {setrgbcolor} def /black {0 setgray} def /sd {setdash} def
/cl {closepath} def /sf {scalefont setfont} def /lw {setlinewidth} def
/box {m dup 0 exch d exch 0 d 0 exch neg d cl} def
/NC{systemdict begin initclip end}def/C{NC box clip newpath}def
/bl {box s} def /bf {gsave box gsave f grestore 1 lw [] 0 sd s grestore} def /Y { 0 exch d} def /X { 0 d} def 
/K {{pop pop 0 moveto} exch kshow} bind def
/ita {/ang 15 def gsave [1 0 ang dup sin exch cos div 1 0 0] concat} def 
/mp {newpath /y exch def /x exch def} def
/side {[w .77 mul w .23 mul] .385 w mul sd w 0 l currentpoint t -144 r} def
/mr {mp x y w2 0 360 arc} def /m24 {mr s} def /m20 {mr f} def
/mb {mp x y w2 add m w2 neg 0 d 0 w neg d w 0 d 0 w d cl} def
/mt {mp x y w2 add m w2 neg w neg d w 0 d cl} def
/w4 {w 4 div} def
/w6 {w 6 div} def
/w8 {w 8 div} def
/m21 {mb f} def /m25 {mb s} def /m22 {mt f} def /m26{mt s} def
/m23 {mp x y w2 sub m w2 w d w neg 0 d cl f} def
/m27 {mp x y w2 add m w3 neg w2 neg d w3 w2 neg d w3 w2 d cl s} def
/m28 {mp x w2 sub y w2 sub w3 add m w3 0 d  0 w3 neg d w3 0 d 0 w3 d w3 0 d  0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d cl s } def
/m29 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t 4 {side} repeat cl fill gr} def
/m30 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t 4 {side} repeat cl s gr} def
/m31 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d x w2 .707 mul sub y w2 .707 mul add m w 1.44 div w 1.44 div neg d x w2 .707 mul sub y w2 .707 mul sub m w 1.44 div w 1.44 div d s} def
/m32 {mp x y w2 sub m w2 w d w neg 0 d cl s} def
/m33 {mp x y w2 add m w3 neg w2 neg d w3 w2 neg d w3 w2 d cl f} def
/m34 {mp x w2 sub y w2 sub w3 add m w3 0 d  0 w3 neg d w3 0 d 0 w3 d w3 0 d  0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d cl f } def
/m35 {mp x y w2 add m w2 neg w2 neg d w2 w2 neg d w2 w2 d w2 neg w2 d x y w2 sub m 0 w d x w2 sub y m w 0 d s} def
/m36 {mb x w2 sub y w2 add m w w neg d x w2 sub y w2 sub m w w d s} def
/m37 {mp x y m w4 neg w2 d w4 neg w2 neg d w2 0 d  w4 neg w2 neg d w2 0 d w4 neg w2 d w2 0 d w4 neg w2 d w4 neg w2 neg d cl s} def
/m38 {mp x w4 sub y w2 add m w4 neg w4 neg d 0 w2 neg d w4 w4 neg d w2 0 d w4 w4 d 0 w2 d w4 neg w4 d w2 neg 0 d x y w2 sub m 0 w d x w2 sub y m w 0 d cl s} def
/m39 {mp x y m w4 neg w2 d w4 neg w2 neg d w2 0 d  w4 neg w2 neg d w2 0 d w4 neg w2 d w2 0 d w4 neg w2 d w4 neg w2 neg d cl f} def
/m40 {mp x y m w4 w2 d w4 w4 neg d w2 neg w4 neg d w2 w4 neg d w4 neg w4 neg d w4 neg w2 d w4 neg w2 neg d w4 neg w4 d w2 w4 d w2 neg w4 d w4 w4 d w4 w2 neg d cl s} def
/m41 {mp x y m w4 w2 d w4 w4 neg d w2 neg w4 neg d w2 w4 neg d w4 neg w4 neg d w4 neg w2 d w4 neg w2 neg d w4 neg w4 d w2 w4 d w2 neg w4 d w4 w4 d w4 w2 neg d cl f} def
/m42 {mp x y w2 add m w8 neg w2 -3 4 div mul d w2 -3 4 div mul w8 neg d w2 3 4 div mul w8 neg d w8 w2 -3 4 div mul d w8 w2 3 4 div mul d w2 3 4 div mul w8 d w2 -3 4 div mul w8 d w8 neg w2 3 4 div mul d cl s} def
/m43 {mp x y w2 add m w8 neg w2 -3 4 div mul d w2 -3 4 div mul w8 neg d w2 3 4 div mul w8 neg d w8 w2 -3 4 div mul d w8 w2 3 4 div mul d w2 3 4 div mul w8 d w2 -3 4 div mul w8 d w8 neg w2 3 4 div mul d cl f} def
/m44 {mp x y m w6 neg w2 d w2 2 3 div mul 0 d w6 neg w2 neg d w2 w6 d 0 w2 -2 3 div mul d w2 neg w6 d w6 w2 neg d w2 -2 3 div mul 0 d w6 w2 d w2 neg w6 neg d 0 w2 2 3 div mul d w2 w6 neg d cl s} def
/m45 {mp x y m w6 neg w2 d w2 2 3 div mul 0 d w6 neg w2 neg d w2 w6 d 0 w2 -2 3 div mul d w2 neg w6 d w6 w2 neg d w2 -2 3 div mul 0 d w6 w2 d w2 neg w6 neg d 0 w2 2 3 div mul d w2 w6 neg d cl f} def
/m46 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d  w4 w4 neg d w4 neg w4 neg d w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d cl s} def
/m47 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d w4 w4 neg d w4 neg w4 neg d  w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d cl f} def
/m48 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d w4 w4 neg d  w4 neg w4 neg d w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d  w4 w4 neg d w4 neg w4 neg d w4 neg w4 d w4 w4 d cl f} def
/m49 {mp x w2 sub w3 add y w2 sub w3 add m  0 w3 neg d w3 0 d 0 w3 d w3 0 d 0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d 0 w3 neg d w3 0 d 0 w3 d w3 0 d 0 w3 neg d w3 neg 0 d cl f } def
/m2 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d s} def
/m5 {mp x w2 .707 mul sub y w2 .707 mul sub m w 1.44 div w 1.44 div d x w2 .707 mul sub y w2 .707 mul add m w 1.44 div w 1.44 div neg d s} def
%%IncludeResource: ProcSet (FontSetInit)
%%IncludeResource: font Times-Roman
%%IncludeResource: font Times-Italic
%%IncludeResource: font Times-Bold
%%IncludeResource: font Times-BoldItalic
%%IncludeResource: font Helvetica
%%IncludeResource: font Helvetica-Oblique
%%IncludeResource: font Helvetica-Bold
%%IncludeResource: font Helvetica-BoldOblique
%%IncludeResource: font Courier
%%IncludeResource: font Courier-Oblique
%%IncludeResource: font Courier-Bold
%%IncludeResource: font Courier-BoldOblique
%%IncludeResource: font Symbol
%%IncludeResource: font ZapfDingbats
/reEncode {exch findfont dup length dict begin {1 index /FID eq  {pop pop} {def} ifelse } forall /Encoding exch def currentdict end dup /FontName get exch definefont pop } def [/Times-Bold /Times-Italic /Times-BoldItalic /Helvetica /Helvetica-Oblique
 /Helvetica-Bold /Helvetica-BoldOblique /Courier /Courier-Oblique /Courier-Bold /Courier-BoldOblique /Times-Roman /AvantGarde-Book /AvantGarde-BookOblique /AvantGarde-Demi /AvantGarde-DemiOblique /Bookman-Demi /Bookman-DemiItalic /Bookman-Light
 /Bookman-LightItalic /Helvetica-Narrow /Helvetica-Narrow-Bold /Helvetica-Narrow-BoldOblique /Helvetica-Narrow-Oblique /NewCenturySchlbk-Roman /NewCenturySchlbk-Bold /NewCenturySchlbk-BoldItalic /NewCenturySchlbk-Italic /Palatino-Bold
 /Palatino-BoldItalic /Palatino-Italic /Palatino-Roman ] {ISOLatin1Encoding reEncode } forall/Zone {/iy exch def /ix exch def  ix 1 sub  3144 mul  1 iy sub  2224 mul t} def
%%EndProlog
%%BeginSetup
%%EndSetup
newpath  gsave  90 r 0 -594 t  28 20 t .25 .25 scale  gsave 
%%Page: 1 1
 gsave  gsave 
 1 1 Zone
 gsave  0 0 t black[  ] 0 sd 6 lw 1 1 1 c 2686 2268 0 0 bf black 1 1 1 c 2686 2268 0 0 bf black 1 1 1 c 2149 1678 403 454 bf black 2149 1678 403 454 bl 1 1 1 c 2149 1678 403 454 bf black 2149 1678 403 454 bl 403 454 m 2149 X s 793 508 m -54 Y s 964
 481 m -27 Y s 1135 481 m -27 Y s 1306 481 m -27 Y s 1477 508 m -54 Y s 1648 481 m -27 Y s 1819 481 m -27 Y s 1990 481 m -27 Y s 2161 508 m -54 Y s 793 508 m -54 Y s 622 481 m -27 Y s 451 481 m -27 Y s 2161 508 m -54 Y s 2332 481 m -27 Y s 2503 481 m
 -27 Y s
 gsave  2686 2268 0 0 C 793.026 350.956 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (2) show NC gr 
 gsave  2686 2268 0 0 C 742.407 350.956 t 0 r /Symbol findfont 94.4882 sf 0 0 m (-) show NC gr 
 gsave  2686 2268 0 0 C 1451.07 350.956 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (0) show NC gr 
 gsave  2686 2268 0 0 C 2136.11 350.956 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (2) show NC gr 
 gsave  2686 2268 0 0 C 2264.34 205.849 t 0 r /Times-Roman findfont 134.983 sf 0 0 m ( [rad]) show NC gr 
 gsave  2686 2268 0 0 C 2183.35 205.849 t 0 r /Symbol findfont 134.983 sf 0 0 m ita (f) show gr NC gr  403 2132 m 2149 X s 793 2077 m 55 Y s 964 2104 m 28 Y s 1135 2104 m 28 Y s 1306 2104 m 28 Y s 1477 2077 m 55 Y s 1648 2104 m 28 Y s 1819 2104 m 28
 Y s 1990 2104 m 28 Y s 2161 2077 m 55 Y s 793 2077 m 55 Y s 622 2104 m 28 Y s 451 2104 m 28 Y s 2161 2077 m 55 Y s 2332 2104 m 28 Y s 2503 2104 m 28 Y s 403 454 m 1678 Y s 443 454 m -40 X s 423 513 m -20 X s 423 573 m -20 X s 423 633 m -20 X s 423
 693 m -20 X s 443 753 m -40 X s 423 813 m -20 X s 423 873 m -20 X s 423 933 m -20 X s 423 993 m -20 X s 443 1053 m -40 X s 423 1113 m -20 X s 423 1173 m -20 X s 423 1233 m -20 X s 423 1293 m -20 X s 443 1353 m -40 X s 423 1412 m -20 X s 423 1472 m
 -20 X s 423 1532 m -20 X s 423 1592 m -20 X s 443 1652 m -40 X s 423 1712 m -20 X s 423 1772 m -20 X s 423 1832 m -20 X s 423 1892 m -20 X s 443 1952 m -40 X s 443 1952 m -40 X s 423 2012 m -20 X s 423 2072 m -20 X s
 gsave  2686 2268 0 0 C 327.334 421.822 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (0) show NC gr 
 gsave  2686 2268 0 0 C 280.09 722.16 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (50) show NC gr 
 gsave  2686 2268 0 0 C 232.846 1019.12 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (100) show NC gr 
 gsave  2686 2268 0 0 C 232.846 1319.46 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (150) show NC gr 
 gsave  2686 2268 0 0 C 232.846 1619.8 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (200) show NC gr 
 gsave  2686 2268 0 0 C 232.846 1920.14 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (250) show NC gr 
 gsave  2686 2268 0 0 C 118.11 1029.25 t 90 r /Times-Roman findfont 114.736 sf 0 0 m (Candidates / \(0.190 rad\)) show NC gr  2552 454 m 1678 Y s 2512 454 m 40 X s 2532 513 m 20 X s 2532 573 m 20 X s 2532 633 m 20 X s 2532 693 m 20 X s 2512 753 m 40
 X s 2532 813 m 20 X s 2532 873 m 20 X s 2532 933 m 20 X s 2532 993 m 20 X s 2512 1053 m 40 X s 2532 1113 m 20 X s 2532 1173 m 20 X s 2532 1233 m 20 X s 2532 1293 m 20 X s 2512 1353 m 40 X s 2532 1412 m 20 X s 2532 1472 m 20 X s 2532 1532 m 20 X s
 2532 1592 m 20 X s 2512 1652 m 40 X s 2532 1712 m 20 X s 2532 1772 m 20 X s 2532 1832 m 20 X s 2532 1892 m 20 X s 2512 1952 m 40 X s 2512 1952 m 40 X s 2532 2012 m 20 X s 2532 2072 m 20 X s 0 0 1 c 9 lw black 0 0 1 c 403 1068 m 5 1 d 6 1 d 5 X 5 1 d
 6 1 d 5 X 6 1 d 5 1 d 5 X 6 1 d 5 1 d 5 X 6 1 d 5 X 6 1 d 5 1 d 5 X 6 1 d 5 X 5 1 d 6 1 d 5 X 5 1 d 6 1 d 5 X 6 1 d 5 1 d 5 X 6 1 d 5 1 d 5 X 6 1 d 5 1 d 6 X 5 1 d 5 1 d 6 1 d 5 1 d 5 X 6 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 X 5 1 d 6 1 d 5 1 d 6 1 d
 5 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 6 2 d 5 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 5 2 d 6 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 2 d 5 1 d 5 1 d 6 1 d 5 2 d 6 1 d 5 1 d 5 1 d 6 1 d 5 2 d 5 1 d 6 1 d 5 1 d 6 2 d 5 1 d 5 1 d 6 1 d 5 1 d 5 2 d 6 1 d 5 1
 d 6 1 d 5 1 d 5 1 d 6 2 d 5 1 d 5 1 d 6 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 2 d 5 1 d 5 1 d 6 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 5 X 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 6 1 d 5 X 5 1 d 6 1 d 5 1 d 5 X 6 1 d 5 1 d 6 1 d 5 X 5 1 d 6 X 5 1 d 5 1 d 6 X 5 1 d 6
 X 5 1 d 5 X 6 1 d 10 X 6 1 d 5 X 6 1 d 10 X 6 1 d 16 X 5 1 d 16 X 6 1 d 32 X 5 1 d 129 X 6 -1 d 75 X 5 -1 d 81 X 5 -1 d 65 X 5 -1 d 38 X 5 -1 d 27 X 5 -1 d 16 X 6 -1 d 16 X 5 -1 d 11 X 5 -1 d 11 X 5 -1 d 6 X 5 -1 d 11 X 5 -1 d 6 X 5 -1 d 5 X 6 -1 d
 5 X 5 -1 d 6 X 5 -1 d 6 -1 d 5 X 5 -1 d 6 -1 d 5 X 5 -1 d 6 -1 d 5 X 6 -1 d 5 -1 d 5 -1 d 6 X 5 -1 d 5 -1 d 6 -1 d 5 -1 d 6 -1 d 5 X 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -2 d 5 -1
 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -2 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -2 d 5 -1 d 6 -1 d 5 -1 d 6 -1 d 5 -2 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -2 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -2 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6
 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 6 -1 d 5 -1 d 5 X 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 6 X 5 -1 d 5 -1 d 6 X 5 -1 d 5 -1 d 6 -1 d 5 X 6 -1 d 5 -1 d 5 X 6 -1 d 5 X 5 -1 d 6
 -1 d 5 X 6 -1 d 5 X 5 -1 d 6 -1 d 5 X 5 -1 d 6 X 5 -1 d 6 -1 d 5 X 5 -1 d 6 -1 d 5 X 5 -1 d 6 -1 d 5 X 5 -1 d 6 -1 d s 1 0 0 c black 1 0 0 c 403 566 m 16 X 5 -1 d 22 X 5 -1 d 22 X 5 -1 d 22 X 5 -1 d 21 X 6 -1 d 27 X 5 -1 d 22 X 5 -1 d 27 X 5 -1 d 27
 X 5 -1 d 27 X 6 -1 d 27 X 5 -1 d 27 X 5 -1 d 32 X 6 -1 d 27 X 5 -1 d 32 X 6 -1 d 32 X 5 -1 d 38 X 5 -1 d 38 X 5 -1 d 38 X 5 -1 d 38 X 5 -1 d 43 X 5 -1 d 49 X 5 -1 d 49 X 5 -1 d 54 X 5 -1 d 59 X 5 -1 d 70 X 6 -1 d 80 X 6 -1 d 102 X 5 -1 d 172 X 5 -1
 d 274 X 6 1 d 172 X 5 1 d 107 X 6 1 d 80 X 6 1 d 64 X 6 1 d 32 X s black 1 1 1 c black 403 1181 m 5 X 6 1 d 5 X 5 1 d 6 X 5 1 d 6 X 5 1 d 5 X 6 1 d 10 X 6 1 d 5 X 6 1 d 10 X 6 1 d 5 X 5 1 d 6 X 5 1 d 11 X 5 1 d 6 X 5 1 d 5 X 6 1 d 5 X 5 1 d 6 X 5 1
 d 6 1 d 5 X 5 1 d 6 X 5 1 d 5 1 d 6 X 5 1 d 6 1 d 5 X 5 1 d 6 1 d 5 1 d 5 X 6 1 d 5 1 d 6 1 d 5 X 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 6 1 d 5 1 d 5 X 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 2 d 5 1 d 5 1 d 6 1 d 5 1 d 6 1
 d 5 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 6 1 d 5 2 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 6 X 5 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 X 5 1 d 5 1 d 6 1 d 5 X 6
 1 d 5 1 d 5 X 6 1 d 5 1 d 5 X 6 1 d 5 X 6 1 d 5 1 d 5 X 6 1 d 10 X 6 1 d 5 X 6 1 d 5 X 5 1 d 11 X 5 1 d 17 X 5 1 d 21 X 6 1 d 43 X 5 1 d 43 X 5 -1 d 60 X 5 -1 d 38 X 5 -1 d 38 X 5 -1 d 32 X 6 -1 d 42 X 6 -1 d 43 X 5 -1 d 38 X 5 -1 d 32 X 6 -1 d 21 X
 6 -1 d 21 X 6 -1 d 16 X 5 -1 d 11 X 5 -1 d 11 X 5 -1 d 11 X 5 -1 d 6 X 5 -1 d 5 X 6 -1 d 11 X 5 -1 d 5 X 6 -1 d 5 -1 d 5 X 6 -1 d 5 X 6 -1 d 5 -1 d 5 X 6 -1 d 5 -1 d 5 X 6 -1 d 5 -1 d 6 X 5 -1 d 5 -1 d 6 -1 d 5 -1 d 5 X 6 -1 d 5 -1 d 6 -1 d 5 -1 d 5
 -1 d 6 -1 d 5 X 5 -1 d 6 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -2 d 5 -1 d 6 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -2 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -2 d 6 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6
 -2 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -2 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 X 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 X 5 -1
 d 5 -1 d 6 -1 d 5 X 6 -1 d 5 -1 d 5 X 6 -1 d 5 -1 d 5 X 6 -1 d 5 -1 d 6 X 5 -1 d 5 X 6 -1 d 5 -1 d 5 X 6 -1 d 5 X 6 -1 d 5 X 5 -1 d 6 X 5 -1 d 5 X 6 -1 d 5 X 6 -1 d 5 X 5 -1 d 6 -1 d 5 X 5 -1 d 6 X 5 -1 d 5 -1 d 6 X s 6 lw 1 1 1 c black 435 1199 m
 70 Y s 435 1269 m 76 Y s 403 1269 m 32 X s 435 1269 m 33 X s 429 1199 m 13 X s 429 1345 m 13 X s 403 1262 m 13 Y s 468 1262 m 13 Y s 3 lw /w 2 def /w2 {w 2 div} def /w3 {w 3 div} def 435 1269 m20 6 lw 501 1101 m 66 Y s 501 1167 m 71 Y s 468 1167 m
 33 X s 501 1167 m 32 X s 494 1101 m 13 X s 494 1238 m 13 X s 468 1160 m 13 Y s 533 1160 m 13 Y s 3 lw 501 1167 m20 6 lw 566 1107 m 66 Y s 566 1173 m 72 Y s 533 1173 m 33 X s 566 1173 m 32 X s 559 1107 m 13 X s 559 1245 m 13 X s 533 1166 m 13 Y s 598
 1166 m 13 Y s 3 lw 566 1173 m20 6 lw 631 1205 m 70 Y s 631 1275 m 76 Y s 598 1275 m 33 X s 631 1275 m 32 X s 624 1205 m 14 X s 624 1351 m 14 X s 598 1268 m 13 Y s 663 1268 m 13 Y s 3 lw 631 1275 m20 6 lw 696 1159 m 68 Y s 696 1227 m 74 Y s 663 1227
 m 33 X s 696 1227 m 33 X s 689 1159 m 14 X s 689 1301 m 14 X s 663 1220 m 13 Y s 729 1220 m 13 Y s 3 lw 696 1227 m20 6 lw 761 1096 m 65 Y s 761 1161 m 71 Y s 729 1161 m 32 X s 761 1161 m 33 X s 754 1096 m 14 X s 754 1232 m 14 X s 729 1154 m 13 Y s
 794 1154 m 13 Y s 3 lw 761 1161 m20 6 lw 826 1124 m 67 Y s 826 1191 m 72 Y s 794 1191 m 32 X s 826 1191 m 33 X s 819 1124 m 14 X s 819 1263 m 14 X s 794 1184 m 13 Y s 859 1184 m 13 Y s 3 lw 826 1191 m20 6 lw 891 1296 m 75 Y s 891 1371 m 80 Y s 859
 1371 m 32 X s 891 1371 m 33 X s 885 1296 m 13 X s 885 1451 m 13 X s 859 1364 m 13 Y s 924 1364 m 13 Y s 3 lw 891 1371 m20 6 lw 956 1147 m 68 Y s 956 1215 m 73 Y s 924 1215 m 32 X s 956 1215 m 33 X s 950 1147 m 13 X s 950 1288 m 13 X s 924 1208 m 13
 Y s 989 1208 m 13 Y s 3 lw 956 1215 m20 6 lw 1022 1153 m 68 Y s 1022 1221 m 74 Y s 989 1221 m 33 X s 1022 1221 m 32 X s 1015 1153 m 13 X s 1015 1295 m 13 X s 989 1214 m 13 Y s 1054 1214 m 13 Y s 3 lw 1022 1221 m20 6 lw 1087 1285 m 74 Y s 1087 1359 m
 79 Y s 1054 1359 m 33 X s 1087 1359 m 32 X s 1080 1285 m 13 X s 1080 1438 m 13 X s 1054 1352 m 13 Y s 1119 1352 m 13 Y s 3 lw 1087 1359 m20 6 lw 1152 1176 m 69 Y s 1152 1245 m 75 Y s 1119 1245 m 33 X s 1152 1245 m 32 X s 1145 1176 m 14 X s 1145 1320
 m 14 X s 1119 1238 m 13 Y s 1184 1238 m 13 Y s 3 lw 1152 1245 m20 6 lw 1217 1250 m 73 Y s 1217 1323 m 78 Y s 1184 1323 m 33 X s 1217 1323 m 32 X s 1210 1250 m 14 X s 1210 1401 m 14 X s 1184 1316 m 13 Y s 1249 1316 m 13 Y s 3 lw 1217 1323 m20 6 lw
 1282 1153 m 68 Y s 1282 1221 m 74 Y s 1249 1221 m 33 X s 1282 1221 m 33 X s 1275 1153 m 14 X s 1275 1295 m 14 X s 1249 1214 m 13 Y s 1315 1214 m 13 Y s 3 lw 1282 1221 m20 6 lw 1347 1250 m 73 Y s 1347 1323 m 78 Y s 1315 1323 m 32 X s 1347 1323 m 33 X
 s 1340 1250 m 14 X s 1340 1401 m 14 X s 1315 1316 m 13 Y s 1380 1316 m 13 Y s 3 lw 1347 1323 m20 6 lw 1412 1182 m 69 Y s 1412 1251 m 75 Y s 1380 1251 m 32 X s 1412 1251 m 33 X s 1406 1182 m 13 X s 1406 1326 m 13 X s 1380 1244 m 13 Y s 1445 1244 m 13
 Y s 3 lw 1412 1251 m20 6 lw 1477 1389 m 77 Y s 1477 1466 m 84 Y s 1445 1466 m 32 X s 1477 1466 m 33 X s 1471 1389 m 13 X s 1471 1550 m 13 X s 1445 1460 m 13 Y s 1510 1460 m 13 Y s 3 lw 1477 1466 m20 6 lw 1543 1199 m 70 Y s 1543 1269 m 76 Y s 1510
 1269 m 33 X s 1543 1269 m 32 X s 1536 1199 m 13 X s 1536 1345 m 13 X s 1510 1262 m 13 Y s 1575 1262 m 13 Y s 3 lw 1543 1269 m20 6 lw 1608 1067 m 64 Y s 1608 1131 m 70 Y s 1575 1131 m 33 X s 1608 1131 m 32 X s 1601 1067 m 13 X s 1601 1201 m 13 X s
 1575 1124 m 14 Y s 1640 1124 m 14 Y s 3 lw 1608 1131 m20 6 lw 1673 1233 m 72 Y s 1673 1305 m 77 Y s 1640 1305 m 33 X s 1673 1305 m 32 X s 1666 1233 m 13 X s 1666 1382 m 13 X s 1640 1298 m 13 Y s 1705 1298 m 13 Y s 3 lw 1673 1305 m20 6 lw 1738 1245 m
 72 Y s 1738 1317 m 78 Y s 1705 1317 m 33 X s 1738 1317 m 32 X s 1731 1245 m 14 X s 1731 1395 m 14 X s 1705 1310 m 13 Y s 1770 1310 m 13 Y s 3 lw 1738 1317 m20 6 lw 1803 1222 m 71 Y s 1803 1293 m 77 Y s 1770 1293 m 33 X s 1803 1293 m 33 X s 1796 1222
 m 14 X s 1796 1370 m 14 X s 1770 1286 m 13 Y s 1836 1286 m 13 Y s 3 lw 1803 1293 m20 6 lw 1868 1067 m 64 Y s 1868 1131 m 70 Y s 1836 1131 m 32 X s 1868 1131 m 33 X s 1861 1067 m 14 X s 1861 1201 m 14 X s 1836 1124 m 14 Y s 1901 1124 m 14 Y s 3 lw
 1868 1131 m20 6 lw 1933 1193 m 70 Y s 1933 1263 m 75 Y s 1901 1263 m 32 X s 1933 1263 m 33 X s 1926 1193 m 14 X s 1926 1338 m 14 X s 1901 1256 m 13 Y s 1966 1256 m 13 Y s 3 lw 1933 1263 m20 6 lw 1998 1147 m 68 Y s 1998 1215 m 73 Y s 1966 1215 m 32 X
 s 1998 1215 m 33 X s 1992 1147 m 13 X s 1992 1288 m 13 X s 1966 1208 m 13 Y s 2031 1208 m 13 Y s 3 lw 1998 1215 m20 6 lw 2063 1159 m 68 Y s 2063 1227 m 74 Y s 2031 1227 m 32 X s 2063 1227 m 33 X s 2057 1159 m 13 X s 2057 1301 m 13 X s 2031 1220 m 13
 Y s 2096 1220 m 13 Y s 3 lw 2063 1227 m20 6 lw 2129 1210 m 71 Y s 2129 1281 m 76 Y s 2096 1281 m 33 X s 2129 1281 m 32 X s 2122 1210 m 13 X s 2122 1357 m 13 X s 2096 1274 m 13 Y s 2161 1274 m 13 Y s 3 lw 2129 1281 m20 6 lw 2194 1205 m 70 Y s 2194
 1275 m 76 Y s 2161 1275 m 33 X s 2194 1275 m 32 X s 2187 1205 m 13 X s 2187 1351 m 13 X s 2161 1268 m 13 Y s 2226 1268 m 13 Y s 3 lw 2194 1275 m20 6 lw 2259 1228 m 71 Y s 2259 1299 m 77 Y s 2226 1299 m 33 X s 2259 1299 m 32 X s 2252 1228 m 14 X s
 2252 1376 m 14 X s 2226 1292 m 13 Y s 2291 1292 m 13 Y s 3 lw 2259 1299 m20 6 lw 2324 1033 m 62 Y s 2324 1095 m 68 Y s 2291 1095 m 33 X s 2324 1095 m 32 X s 2317 1033 m 14 X s 2317 1163 m 14 X s 2291 1088 m 14 Y s 2356 1088 m 14 Y s 3 lw 2324 1095
 m20 6 lw 2389 1159 m 68 Y s 2389 1227 m 74 Y s 2356 1227 m 33 X s 2389 1227 m 33 X s 2382 1159 m 14 X s 2382 1301 m 14 X s 2356 1220 m 13 Y s 2422 1220 m 13 Y s 3 lw 2389 1227 m20 6 lw 2454 1147 m 68 Y s 2454 1215 m 73 Y s 2422 1215 m 32 X s 2454
 1215 m 33 X s 2447 1147 m 14 X s 2447 1288 m 14 X s 2422 1208 m 13 Y s 2487 1208 m 13 Y s 3 lw 2454 1215 m20 6 lw 2519 1056 m 63 Y s 2519 1119 m 69 Y s 2487 1119 m 32 X s 2519 1119 m 33 X s 2513 1056 m 13 X s 2513 1188 m 13 X s 2487 1112 m 14 Y s
 2552 1112 m 14 Y s 3 lw 2519 1119 m20 6 lw
 gsave  2686 2268 0 0 C 2338.58 1953.88 t 0 r /Times-Roman findfont 70.8661 sf 0 0 m (1) show NC gr 
 gsave  2686 2268 0 0 C 2301.46 1953.88 t 0 r /Symbol findfont 70.8661 sf 0 0 m (-) show NC gr 
 gsave  2686 2268 0 0 C 1771.65 1906.64 t 0 r /Times-Roman findfont 104.612 sf 0 0 m (LHCb 8.4 fb) show NC gr 
 gsave  2686 2268 0 0 C 1856.02 1761.53 t 0 r /Times-Roman findfont 97.8628 sf 0 0 m (Data) show NC gr  1740 1783 m 98 X s 1789 1783 m 32 Y s 1789 1783 m -32 Y s 1779 1815 m 20 X s 1779 1751 m 20 X s 3 lw 1789 1783 m20 6 lw
 gsave  2686 2268 0 0 C 1856.02 1653.54 t 0 r /Times-Roman findfont 97.8628 sf 0 0 m (Total Fit) show NC gr  9 lw 1740 1675 m 98 X s
 gsave  2686 2268 0 0 C 1856.02 1545.56 t 0 r /Times-Roman findfont 97.8628 sf 0 0 m (Signal) show NC gr  0 0 1 c 1740 1568 m 98 X s black
 gsave  2686 2268 0 0 C 1856.02 1437.57 t 0 r /Times-Roman findfont 97.8628 sf 0 0 m (Background) show NC gr  1 0 0 c 1740 1460 m 98 X s gr showpage
 gr 
%%Trailer
%%Pages:  1
 gr  gr  gr 
%%EOF


==> figs/Fig2e.C <==
%!PS-Adobe-2.0
%%Title: Fig2e.C ( A 4)
%%Pages: (atend)
%%Creator: ROOT Version 6.28/04
%%CreationDate: Tue Aug 11 13:37:10 2026
%%Orientation: Landscape
%%DocumentNeededResources: ProcSet (FontSetInit)
%%EndComments
%%BeginProlog
/s {stroke} def /l {lineto} def /m {moveto} def /t {translate} def
/r {rotate} def /rl {roll}  def /R {repeat} def
/d {rlineto} def /rm {rmoveto} def /gr {grestore} def /f {eofill} def
/c {setrgbcolor} def /black {0 setgray} def /sd {setdash} def
/cl {closepath} def /sf {scalefont setfont} def /lw {setlinewidth} def
/box {m dup 0 exch d exch 0 d 0 exch neg d cl} def
/NC{systemdict begin initclip end}def/C{NC box clip newpath}def
/bl {box s} def /bf {gsave box gsave f grestore 1 lw [] 0 sd s grestore} def /Y { 0 exch d} def /X { 0 d} def 
/K {{pop pop 0 moveto} exch kshow} bind def
/ita {/ang 15 def gsave [1 0 ang dup sin exch cos div 1 0 0] concat} def 
/mp {newpath /y exch def /x exch def} def
/side {[w .77 mul w .23 mul] .385 w mul sd w 0 l currentpoint t -144 r} def
/mr {mp x y w2 0 360 arc} def /m24 {mr s} def /m20 {mr f} def
/mb {mp x y w2 add m w2 neg 0 d 0 w neg d w 0 d 0 w d cl} def
/mt {mp x y w2 add m w2 neg w neg d w 0 d cl} def
/w4 {w 4 div} def
/w6 {w 6 div} def
/w8 {w 8 div} def
/m21 {mb f} def /m25 {mb s} def /m22 {mt f} def /m26{mt s} def
/m23 {mp x y w2 sub m w2 w d w neg 0 d cl f} def
/m27 {mp x y w2 add m w3 neg w2 neg d w3 w2 neg d w3 w2 d cl s} def
/m28 {mp x w2 sub y w2 sub w3 add m w3 0 d  0 w3 neg d w3 0 d 0 w3 d w3 0 d  0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d cl s } def
/m29 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t 4 {side} repeat cl fill gr} def
/m30 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t 4 {side} repeat cl s gr} def
/m31 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d x w2 .707 mul sub y w2 .707 mul add m w 1.44 div w 1.44 div neg d x w2 .707 mul sub y w2 .707 mul sub m w 1.44 div w 1.44 div d s} def
/m32 {mp x y w2 sub m w2 w d w neg 0 d cl s} def
/m33 {mp x y w2 add m w3 neg w2 neg d w3 w2 neg d w3 w2 d cl f} def
/m34 {mp x w2 sub y w2 sub w3 add m w3 0 d  0 w3 neg d w3 0 d 0 w3 d w3 0 d  0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d cl f } def
/m35 {mp x y w2 add m w2 neg w2 neg d w2 w2 neg d w2 w2 d w2 neg w2 d x y w2 sub m 0 w d x w2 sub y m w 0 d s} def
/m36 {mb x w2 sub y w2 add m w w neg d x w2 sub y w2 sub m w w d s} def
/m37 {mp x y m w4 neg w2 d w4 neg w2 neg d w2 0 d  w4 neg w2 neg d w2 0 d w4 neg w2 d w2 0 d w4 neg w2 d w4 neg w2 neg d cl s} def
/m38 {mp x w4 sub y w2 add m w4 neg w4 neg d 0 w2 neg d w4 w4 neg d w2 0 d w4 w4 d 0 w2 d w4 neg w4 d w2 neg 0 d x y w2 sub m 0 w d x w2 sub y m w 0 d cl s} def
/m39 {mp x y m w4 neg w2 d w4 neg w2 neg d w2 0 d  w4 neg w2 neg d w2 0 d w4 neg w2 d w2 0 d w4 neg w2 d w4 neg w2 neg d cl f} def
/m40 {mp x y m w4 w2 d w4 w4 neg d w2 neg w4 neg d w2 w4 neg d w4 neg w4 neg d w4 neg w2 d w4 neg w2 neg d w4 neg w4 d w2 w4 d w2 neg w4 d w4 w4 d w4 w2 neg d cl s} def
/m41 {mp x y m w4 w2 d w4 w4 neg d w2 neg w4 neg d w2 w4 neg d w4 neg w4 neg d w4 neg w2 d w4 neg w2 neg d w4 neg w4 d w2 w4 d w2 neg w4 d w4 w4 d w4 w2 neg d cl f} def
/m42 {mp x y w2 add m w8 neg w2 -3 4 div mul d w2 -3 4 div mul w8 neg d w2 3 4 div mul w8 neg d w8 w2 -3 4 div mul d w8 w2 3 4 div mul d w2 3 4 div mul w8 d w2 -3 4 div mul w8 d w8 neg w2 3 4 div mul d cl s} def
/m43 {mp x y w2 add m w8 neg w2 -3 4 div mul d w2 -3 4 div mul w8 neg d w2 3 4 div mul w8 neg d w8 w2 -3 4 div mul d w8 w2 3 4 div mul d w2 3 4 div mul w8 d w2 -3 4 div mul w8 d w8 neg w2 3 4 div mul d cl f} def
/m44 {mp x y m w6 neg w2 d w2 2 3 div mul 0 d w6 neg w2 neg d w2 w6 d 0 w2 -2 3 div mul d w2 neg w6 d w6 w2 neg d w2 -2 3 div mul 0 d w6 w2 d w2 neg w6 neg d 0 w2 2 3 div mul d w2 w6 neg d cl s} def
/m45 {mp x y m w6 neg w2 d w2 2 3 div mul 0 d w6 neg w2 neg d w2 w6 d 0 w2 -2 3 div mul d w2 neg w6 d w6 w2 neg d w2 -2 3 div mul 0 d w6 w2 d w2 neg w6 neg d 0 w2 2 3 div mul d w2 w6 neg d cl f} def
/m46 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d  w4 w4 neg d w4 neg w4 neg d w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d cl s} def
/m47 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d w4 w4 neg d w4 neg w4 neg d  w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d cl f} def
/m48 {mp x y w4 add m w4 neg w4 d w4 neg w4 neg d w4 w4 neg d  w4 neg w4 neg d w4 w4 neg d w4 w4 d w4 w4 neg d w4 w4 d w4 neg w4 d w4 w4 d w4 neg w4 d w4 neg w4 neg d  w4 w4 neg d w4 neg w4 neg d w4 neg w4 d w4 w4 d cl f} def
/m49 {mp x w2 sub w3 add y w2 sub w3 add m  0 w3 neg d w3 0 d 0 w3 d w3 0 d 0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d 0 w3 neg d w3 neg 0 d 0 w3 neg d w3 0 d 0 w3 d w3 0 d 0 w3 neg d w3 neg 0 d cl f } def
/m2 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d s} def
/m5 {mp x w2 .707 mul sub y w2 .707 mul sub m w 1.44 div w 1.44 div d x w2 .707 mul sub y w2 .707 mul add m w 1.44 div w 1.44 div neg d s} def
%%IncludeResource: ProcSet (FontSetInit)
%%IncludeResource: font Times-Roman
%%IncludeResource: font Times-Italic
%%IncludeResource: font Times-Bold
%%IncludeResource: font Times-BoldItalic
%%IncludeResource: font Helvetica
%%IncludeResource: font Helvetica-Oblique
%%IncludeResource: font Helvetica-Bold
%%IncludeResource: font Helvetica-BoldOblique
%%IncludeResource: font Courier
%%IncludeResource: font Courier-Oblique
%%IncludeResource: font Courier-Bold
%%IncludeResource: font Courier-BoldOblique
%%IncludeResource: font Symbol
%%IncludeResource: font ZapfDingbats
/reEncode {exch findfont dup length dict begin {1 index /FID eq  {pop pop} {def} ifelse } forall /Encoding exch def currentdict end dup /FontName get exch definefont pop } def [/Times-Bold /Times-Italic /Times-BoldItalic /Helvetica /Helvetica-Oblique
 /Helvetica-Bold /Helvetica-BoldOblique /Courier /Courier-Oblique /Courier-Bold /Courier-BoldOblique /Times-Roman /AvantGarde-Book /AvantGarde-BookOblique /AvantGarde-Demi /AvantGarde-DemiOblique /Bookman-Demi /Bookman-DemiItalic /Bookman-Light
 /Bookman-LightItalic /Helvetica-Narrow /Helvetica-Narrow-Bold /Helvetica-Narrow-BoldOblique /Helvetica-Narrow-Oblique /NewCenturySchlbk-Roman /NewCenturySchlbk-Bold /NewCenturySchlbk-BoldItalic /NewCenturySchlbk-Italic /Palatino-Bold
 /Palatino-BoldItalic /Palatino-Italic /Palatino-Roman ] {ISOLatin1Encoding reEncode } forall/Zone {/iy exch def /ix exch def  ix 1 sub  3144 mul  1 iy sub  2224 mul t} def
%%EndProlog
%%BeginSetup
%%EndSetup
newpath  gsave  90 r 0 -594 t  28 20 t .25 .25 scale  gsave 
%%Page: 1 1
 gsave  gsave 
 1 1 Zone
 gsave  0 0 t black[  ] 0 sd 6 lw 1 1 1 c 2686 2268 0 0 bf black 1 1 1 c 2686 2268 0 0 bf black 1 1 1 c 2149 1678 403 454 bf black 2149 1678 403 454 bl 1 1 1 c 2149 1678 403 454 bf black 2149 1678 403 454 bl 403 454 m 2149 X s 683 508 m -54 Y s 839
 481 m -27 Y s 995 481 m -27 Y s 1150 481 m -27 Y s 1306 508 m -54 Y s 1462 481 m -27 Y s 1618 481 m -27 Y s 1773 481 m -27 Y s 1929 508 m -54 Y s 2085 481 m -27 Y s 2240 481 m -27 Y s 2396 481 m -27 Y s 2552 508 m -54 Y s 683 508 m -54 Y s 528 481 m
 -27 Y s
 gsave  2686 2268 0 0 C 658.043 350.956 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (2) show NC gr 
 gsave  2686 2268 0 0 C 1282.34 350.956 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (4) show NC gr 
 gsave  2686 2268 0 0 C 1903.26 350.956 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (6) show NC gr 
 gsave  2686 2268 0 0 C 2527.56 350.956 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (8) show NC gr 
 gsave  2686 2268 0 0 C 2517.44 195.726 t 0 r /Times-Roman findfont 134.983 sf 0 0 m (]) show NC gr 
 gsave  2686 2268 0 0 C 2473.57 229.471 t 0 r /Times-Roman findfont 87.739 sf 0 0 m (4) show NC gr 
 gsave  2686 2268 0 0 C 2412.82 195.726 t 0 r /Times-Italic findfont 134.983 sf 0 0 m (c) show NC gr 
 gsave  2686 2268 0 0 C 2368.95 195.726 t 0 r /Times-Roman findfont 134.983 sf 0 0 m (/) show NC gr 
 gsave  2686 2268 0 0 C 2325.08 249.719 t 0 r /Times-Roman findfont 87.739 sf 0 0 m (2) show NC gr 
 gsave  2686 2268 0 0 C 1991 195.726 t 0 r /Times-Roman findfont 134.983 sf 0 0 m ( [GeV) show NC gr 
 gsave  2686 2268 0 0 C 1950.51 229.471 t 0 r /Times-Italic findfont 87.739 sf 0 0 m (2) show NC gr 
 gsave  2686 2268 0 0 C 1883.01 195.726 t 0 r /Times-Italic findfont 134.983 sf 0 0 m (q) show NC gr  403 2132 m 2149 X s 683 2077 m 55 Y s 839 2104 m 28 Y s 995 2104 m 28 Y s 1150 2104 m 28 Y s 1306 2077 m 55 Y s 1462 2104 m 28 Y s 1618 2104 m 28 Y
 s 1773 2104 m 28 Y s 1929 2077 m 55 Y s 2085 2104 m 28 Y s 2240 2104 m 28 Y s 2396 2104 m 28 Y s 2552 2077 m 55 Y s 683 2077 m 55 Y s 528 2104 m 28 Y s 403 454 m 1678 Y s 443 454 m -40 X s 423 521 m -20 X s 423 588 m -20 X s 423 655 m -20 X s 423
 722 m -20 X s 443 789 m -40 X s 423 856 m -20 X s 423 923 m -20 X s 423 991 m -20 X s 423 1058 m -20 X s 443 1125 m -40 X s 423 1192 m -20 X s 423 1259 m -20 X s 423 1326 m -20 X s 423 1393 m -20 X s 443 1460 m -40 X s 423 1528 m -20 X s 423 1595 m
 -20 X s 423 1662 m -20 X s 423 1729 m -20 X s 443 1796 m -40 X s 423 1863 m -20 X s 423 1930 m -20 X s 423 1997 m -20 X s 423 2065 m -20 X s 443 2132 m -40 X s
 gsave  2686 2268 0 0 C 327.334 421.822 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (0) show NC gr 
 gsave  2686 2268 0 0 C 280.09 755.906 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (50) show NC gr 
 gsave  2686 2268 0 0 C 232.846 1093.36 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (100) show NC gr 
 gsave  2686 2268 0 0 C 232.846 1427.45 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (150) show NC gr 
 gsave  2686 2268 0 0 C 232.846 1764.9 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (200) show NC gr 
 gsave  2686 2268 0 0 C 232.846 2098.99 t 0 r /Times-Roman findfont 94.4882 sf 0 0 m (250) show NC gr 
 gsave  2686 2268 0 0 C 128.234 2098.99 t 90 r /Times-Roman findfont 114.736 sf 0 0 m (\)) show NC gr 
 gsave  2686 2268 0 0 C 80.9899 2061.87 t 90 r /Times-Roman findfont 77.6153 sf 0 0 m (4) show NC gr 
 gsave  2686 2268 0 0 C 128.234 1977.5 t 90 r /Times-Roman findfont 114.736 sf 0 0 m (/c) show NC gr 
 gsave  2686 2268 0 0 C 80.9899 1940.38 t 90 r /Times-Roman findfont 77.6153 sf 0 0 m (2) show NC gr 
 gsave  2686 2268 0 0 C 128.234 799.775 t 90 r /Times-Roman findfont 114.736 sf 0 0 m (Candidates / \(0.209 GeV) show NC gr  2552 454 m 1678 Y s 2512 454 m 40 X s 2532 521 m 20 X s 2532 588 m 20 X s 2532 655 m 20 X s 2532 722 m 20 X s 2512 789 m 40 X
 s 2532 856 m 20 X s 2532 923 m 20 X s 2532 991 m 20 X s 2532 1058 m 20 X s 2512 1125 m 40 X s 2532 1192 m 20 X s 2532 1259 m 20 X s 2532 1326 m 20 X s 2532 1393 m 20 X s 2512 1460 m 40 X s 2532 1528 m 20 X s 2532 1595 m 20 X s 2532 1662 m 20 X s
 2532 1729 m 20 X s 2512 1796 m 40 X s 2532 1863 m 20 X s 2532 1930 m 20 X s 2532 1997 m 20 X s 2532 2065 m 20 X s 2512 2132 m 40 X s 0 0 1 c 9 lw black 0 0 1 c 403 1399 m 5 -9 d 6 -8 d 5 -8 d 5 -7 d 6 -8 d 5 -7 d 6 -7 d 5 -8 d 5 -7 d 6 -6 d 5 -7 d 5
 -6 d 6 -7 d 5 -6 d 6 -6 d 5 -6 d 5 -6 d 6 -6 d 5 -5 d 5 -6 d 6 -5 d 5 -5 d 5 -5 d 6 -5 d 5 -5 d 6 -5 d 5 -4 d 5 -5 d 6 -4 d 5 -4 d 5 -5 d 6 -4 d 5 -4 d 6 -3 d 5 -4 d 5 -4 d 6 -3 d 5 -4 d 5 -3 d 6 -4 d 5 -3 d 6 -3 d 5 -3 d 5 -3 d 6 -3 d 5 -3 d 5 -2 d
 6 -3 d 5 -3 d 6 -2 d 5 -2 d 5 -3 d 6 -2 d 5 -2 d 5 -2 d 6 -2 d 5 -2 d 6 -2 d 5 -2 d 5 -2 d 6 -2 d 5 -1 d 5 -2 d 6 -2 d 5 -1 d 5 -1 d 6 -2 d 5 -1 d 6 -1 d 5 -2 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 6 -1 d 5 -1 d 5 X 6 -1 d 5 -1 d 5 -1 d 6 X 5
 -1 d 6 X 5 -1 d 5 X 6 -1 d 10 X 6 -1 d 16 X 5 -1 d 65 X 5 1 d 16 X 6 1 d 10 X 6 1 d 10 X 6 1 d 5 X 6 1 d 5 X 5 1 d 6 X 5 1 d 5 X 6 1 d 5 X 6 1 d 5 X 5 1 d 6 1 d 5 X 5 1 d 6 1 d 5 X 6 1 d 5 1 d 5 X 6 1 d 5 1 d 5 1 d 6 X 5 1 d 6 1 d 5 1 d 5 1 d 6 X 5
 1 d 5 1 d 6 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 X 5 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 2 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 6 2 d 5 1 d 5 1 d 6
 1 d 5 1 d 5 1 d 6 1 d 5 2 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 5 2 d 6 1 d 5 1 d 6 1 d 5 1 d 5 2 d 6 1 d 5 1 d 5 1 d 6 2 d 5 1 d 5 1 d 6 1 d 5 1 d 6 2 d 5 1 d 5 1 d 6 1 d 5 2 d 5 1 d 6 1 d 5 2 d 6 1 d 5 1 d 5 1 d 6 2 d 5 1 d 5 1 d 6 2 d 5 1 d 6 1 d 5 1 d
 5 2 d 6 1 d 5 1 d 5 2 d 6 1 d 5 1 d 6 2 d 5 1 d 5 1 d 6 2 d 5 1 d 5 1 d 6 1 d 5 2 d 6 1 d 5 1 d 5 2 d 6 1 d 5 2 d 5 1 d 6 1 d 5 2 d 5 1 d 6 1 d 5 2 d 6 1 d 5 1 d 5 2 d 6 1 d 5 1 d 5 2 d 6 1 d 5 1 d 6 2 d 5 1 d 5 2 d 6 1 d 5 1 d 5 2 d 6 1 d 5 1 d 6 2
 d 5 1 d 5 2 d 6 1 d 5 1 d 5 2 d 6 1 d 5 1 d 6 2 d 5 1 d 5 2 d 6 1 d 5 1 d 5 2 d 6 1 d 5 1 d 6 2 d 5 1 d 5 2 d 6 1 d 5 1 d 5 2 d 6 1 d 5 2 d 6 1 d 5 1 d 5 2 d 6 1 d 5 1 d 5 2 d 6 1 d 5 2 d 5 1 d 6 1 d 5 2 d 6 1 d 5 2 d 5 1 d 6 1 d 5 2 d 5 1 d 6 2 d 5
 1 d 6 1 d 5 2 d 5 1 d 6 1 d 5 2 d 5 1 d 6 2 d 5 1 d 6 1 d 5 2 d 5 1 d 6 2 d 5 1 d 5 1 d 6 2 d 5 1 d 6 2 d 5 1 d 5 2 d 6 1 d 5 1 d 5 2 d 6 1 d 5 2 d 6 1 d 5 2 d 5 1 d 6 1 d 5 2 d 5 1 d 6 2 d 5 1 d 5 2 d 6 1 d 5 2 d 6 1 d 5 2 d 5 1 d 6 2 d 5 1 d 5 2 d
 6 1 d 5 2 d 6 1 d 5 2 d 5 2 d 6 1 d 5 2 d 5 1 d 6 2 d 5 2 d 6 1 d 5 2 d 5 1 d 6 2 d 5 2 d 5 2 d 6 1 d 5 2 d 6 2 d 5 1 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 1 d 6 2 d 5 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 2 d 6 2 d 5 2 d 5 3 d 6 2 d 5 2 d 5 2 d 6 3 d 5 2
 d 5 2 d 6 3 d s 1 0 0 c black 1 0 0 c 403 545 m 5 -1 d 11 X 5 -1 d 11 X 6 -1 d 10 X 6 -1 d 16 X 5 -1 d 11 X 5 -1 d 16 X 6 -1 d 10 X 6 -1 d 16 X 5 -1 d 16 X 6 -1 d 16 X 5 -1 d 16 X 6 -1 d 21 X 6 -1 d 21 X 6 -1 d 21 X 5 -1 d 27 X 6 -1 d 32 X 5 -1 d 32
 X 6 -1 d 48 X 6 -1 d 64 X 5 -1 d 194 X 5 1 d 70 X 5 1 d 43 X 6 1 d 37 X 6 1 d 32 X 5 1 d 22 X 5 1 d 27 X 5 1 d 22 X 5 1 d 16 X 6 1 d 21 X 6 1 d 16 X 5 1 d 16 X 6 1 d 16 X 5 1 d 11 X 5 1 d 16 X 6 1 d 10 X 6 1 d 11 X 5 1 d 16 X 5 1 d 11 X 6 1 d 10 X 6
 1 d 10 X 6 1 d 11 X 5 1 d 5 X 6 1 d 10 X 6 1 d 11 X 5 1 d 5 X 6 1 d 10 X 6 1 d 5 X 5 1 d 11 X 6 1 d 5 X 5 1 d 11 X 5 1 d 6 X 5 1 d 6 X 5 1 d 11 X 5 1 d 5 X 6 1 d 5 X 6 1 d 5 X 5 1 d 11 X 5 1 d 6 X 5 1 d 6 X 5 1 d 5 X 6 1 d 5 X 5 1 d 6 X 5 1 d 6 X 5
 1 d 5 X 6 1 d 5 X 5 1 d 6 X 5 1 d 6 X 5 1 d 5 X 6 1 d 5 X 5 1 d 6 1 d 5 X 5 1 d 6 X 5 1 d 6 X 5 1 d 5 X 6 1 d 5 1 d 5 X 6 1 d 5 X 6 1 d 5 X 5 1 d 6 1 d 5 X 5 1 d 6 X 5 1 d 6 1 d 5 X 5 1 d 6 X 5 1 d 5 1 d 6 X 5 1 d 6 X 5 1 d 5 1 d 6 X 5 1 d 5 1 d 6 X
 5 1 d 6 1 d 5 X 5 1 d 6 X 5 1 d 5 1 d 6 X 5 1 d 5 1 d 6 X 5 1 d 6 1 d 5 1 d 5 X 6 1 d 5 1 d 5 X 6 1 d 5 1 d 6 X 5 1 d 5 1 d 6 1 d 5 X 5 1 d 6 1 d 5 X 6 1 d 5 1 d 5 1 d 6 X 5 1 d 5 1 d 6 1 d 5 X 6 1 d 5 1 d 5 1 d 6 X 5 1 d 5 1 d 6 1 d 5 X 6 1 d 5 1 d
 5 1 d 6 X 5 1 d 5 1 d 6 1 d 5 1 d 6 X 5 1 d 5 1 d 6 1 d 5 1 d 5 X 6 1 d 5 1 d 5 1 d 6 1 d s black 1 1 1 c black 403 1490 m 5 -9 d 6 -8 d 5 -8 d 5 -8 d 6 -8 d 5 -8 d 6 -8 d 5 -7 d 5 -7 d 6 -7 d 5 -7 d 5 -7 d 6 -7 d 5 -6 d 6 -7 d 5 -6 d 5 -6 d 6 -6 d
 5 -6 d 5 -6 d 6 -5 d 5 -6 d 5 -5 d 6 -5 d 5 -5 d 6 -5 d 5 -5 d 5 -5 d 6 -5 d 5 -4 d 5 -5 d 6 -4 d 5 -4 d 6 -4 d 5 -4 d 5 -4 d 6 -4 d 5 -4 d 5 -3 d 6 -4 d 5 -3 d 6 -4 d 5 -3 d 5 -3 d 6 -3 d 5 -3 d 5 -3 d 6 -3 d 5 -3 d 6 -2 d 5 -3 d 5 -2 d 6 -3 d 5 -2
 d 5 -2 d 6 -3 d 5 -2 d 6 -2 d 5 -2 d 5 -2 d 6 -2 d 5 -2 d 5 -1 d 6 -2 d 5 -2 d 5 -1 d 6 -2 d 5 -1 d 6 -2 d 5 -1 d 5 -1 d 6 -2 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 6 -1 d 5 -1 d 5 -1 d 6 -1 d 5 -1 d 5 X 6 -1 d 5 -1 d 6 X 5 -1 d 5 X 6 -1 d 5 X 5 -1 d 6 X 5
 -1 d 16 X 6 -1 d 70 X 5 1 d 16 X 5 1 d 11 X 5 1 d 6 X 5 1 d 6 X 5 1 d 5 X 6 1 d 5 X 5 1 d 6 X 5 1 d 6 X 5 1 d 5 1 d 6 X 5 1 d 5 1 d 6 X 5 1 d 6 1 d 5 1 d 5 1 d 6 X 5 1 d 5 1 d 6 1 d 5 1 d 6 1 d 5 X 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 6 1 d 5 1 d 5 1
 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 1 d 5 2 d 6 1 d 5 1 d 5 1 d 6 1 d 5 1 d 5 1 d 6 2 d 5 1 d 6 1 d 5 1 d 5 1 d 6 2 d 5 1 d 5 1 d 6 1 d 5 2 d 6 1 d 5 1 d 5 1 d 6 2 d 5 1 d 5 1 d 6 2 d 5 1 d 6 1 d 5 2 d 5 1 d 6 1 d 5 2 d 5 1 d 6 1 d 5 2 d 6 1 d 5
 2 d 5 1 d 6 1 d 5 2 d 5 1 d 6 2 d 5 1 d 6 2 d 5 1 d 5 2 d 6 1 d 5 1 d 5 2 d 6 1 d 5 2 d 5 1 d 6 2 d 5 2 d 6 1 d 5 2 d 5 1 d 6 2 d 5 1 d 5 2 d 6 1 d 5 2 d 6 1 d 5 2 d 5 2 d 6 1 d 5 2 d 5 1 d 6 2 d 5 2 d 6 1 d 5 2 d 5 2 d 6 1 d 5 2 d 5 2 d 6 1 d 5 2 d
 6 2 d 5 1 d 5 2 d 6 2 d 5 1 d 5 2 d 6 2 d 5 1 d 6 2 d 5 2 d 5 1 d 6 2 d 5 2 d 5 2 d 6 1 d 5 2 d 5 2 d 6 2 d 5 1 d 6 2 d 5 2 d 5 2 d 6 1 d 5 2 d 5 2 d 6 2 d 5 2 d 6 1 d 5 2 d 5 2 d 6 2 d 5 2 d 5 1 d 6 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 1 d 5 2 d 5 2 d 6 2
 d 5 2 d 6 2 d 5 1 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 2 d 6 2 d 5 1 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 1 d 5 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 1 d 5
 2 d 6 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 3 d 5 2 d 5 2 d 6 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 3 d 5 2 d 6 2 d 5 2 d 5 2 d 6 2 d 5 2 d 6 3 d 5 2 d 5 2 d 6 2 d 5 2 d 5 3 d 6 2 d 5 2 d 6 2 d 5 2 d 5 3 d 6 2 d
 5 2 d 5 3 d 6 2 d 5 2 d 6 3 d 5 2 d 5 2 d 6 3 d 5 2 d 5 3 d 6 2 d 5 3 d 6 2 d 5 3 d 5 2 d 6 3 d 5 2 d 5 3 d 6 3 d 5 2 d 6 3 d 5 3 d 5 2 d 6 3 d 5 3 d 5 3 d 6 2 d 5 3 d 6 3 d 5 3 d 5 3 d 6 3 d 5 3 d 5 3 d 6 3 d 5 3 d 5 3 d 6 4 d s 6 lw 1 1 1 c black
 435 1398 m 83 Y s 435 1481 m 89 Y s 403 1481 m 32 X s 435 1481 m 33 X s 429 1398 m 13 X s 429 1570 m 13 X s 403 1474 m 13 Y s 468 1474 m 13 Y s 3 lw /w 2 def /w2 {w 2 div} def /w3 {w 3 div} def 435 1481 m20 6 lw 501 1275 m 78 Y s 501 1353 m 85 Y s
 468 1353 m 33 X s 501 1353 m 32 X s 494 1275 m 13 X s 494 1438 m 13 X s 468 1346 m 14 Y s 533 1346 m 14 Y s 3 lw 501 1353 m20 6 lw 566 1237 m 76 Y s 566 1313 m 83 Y s 533 1313 m 33 X s 566 1313 m 32 X s 559 1237 m 13 X s 559 1396 m 13 X s 533 1306 m
 13 Y s 598 1306 m 13 Y s 3 lw 566 1313 m20 6 lw 631 1179 m 73 Y s 631 1252 m 80 Y s 598 1252 m 33 X s 631 1252 m 32 X s 624 1179 m 14 X s 624 1332 m 14 X s 598 1246 m 13 Y s 663 1246 m 13 Y s 3 lw 631 1252 m20 6 lw 696 1122 m 70 Y s 696 1192 m 77 Y
 s 663 1192 m 33 X s 696 1192 m 33 X s 689 1122 m 14 X s 689 1269 m 14 X s 663 1185 m 14 Y s 729 1185 m 14 Y s 3 lw 696 1192 m20 6 lw 761 1109 m 69 Y s 761 1178 m 77 Y s 729 1178 m 32 X s 761 1178 m 33 X s 754 1109 m 14 X s 754 1255 m 14 X s 729 1172
 m 13 Y s 794 1172 m 13 Y s 3 lw 761 1178 m20 6 lw 826 1192 m 74 Y s 826 1266 m 81 Y s 794 1266 m 32 X s 826 1266 m 33 X s 819 1192 m 14 X s 819 1347 m 14 X s 794 1259 m 13 Y s 859 1259 m 13 Y s 3 lw 826 1266 m20 6 lw 891 1083 m 69 Y s 891 1152 m 75
 Y s 859 1152 m 32 X s 891 1152 m 33 X s 885 1083 m 13 X s 885 1227 m 13 X s 859 1145 m 13 Y s 924 1145 m 13 Y s 3 lw 891 1152 m20 6 lw 956 1109 m 69 Y s 956 1178 m 77 Y s 924 1178 m 32 X s 956 1178 m 33 X s 950 1109 m 13 X s 950 1255 m 13 X s 924
 1172 m 13 Y s 989 1172 m 13 Y s 3 lw 956 1178 m20 6 lw 1022 1013 m 65 Y s 1022 1078 m 71 Y s 989 1078 m 33 X s 1022 1078 m 32 X s 1015 1013 m 13 X s 1015 1149 m 13 X s 989 1071 m 14 Y s 1054 1071 m 14 Y s 3 lw 1022 1078 m20 6 lw 1087 1154 m 71 Y s
 1087 1225 m 79 Y s 1054 1225 m 33 X s 1087 1225 m 32 X s 1080 1154 m 13 X s 1080 1304 m 13 X s 1054 1219 m 13 Y s 1119 1219 m 13 Y s 3 lw 1087 1225 m20 6 lw 1152 1186 m 73 Y s 1152 1259 m 80 Y s 1119 1259 m 33 X s 1152 1259 m 32 X s 1145 1186 m 14 X
 s 1145 1339 m 14 X s 1119 1252 m 14 Y s 1184 1252 m 14 Y s 3 lw 1152 1259 m20 6 lw 1217 1115 m 70 Y s 1217 1185 m 77 Y s 1184 1185 m 33 X s 1217 1185 m 32 X s 1210 1115 m 14 X s 1210 1262 m 14 X s 1184 1178 m 14 Y s 1249 1178 m 14 Y s 3 lw 1217 1185
 m20 6 lw 1282 1090 m 68 Y s 1282 1158 m 76 Y s 1249 1158 m 33 X s 1282 1158 m 33 X s 1275 1090 m 14 X s 1275 1234 m 14 X s 1249 1152 m 13 Y s 1315 1152 m 13 Y s 3 lw 1282 1158 m20 6 lw 1347 1237 m 76 Y s 1347 1313 m 83 Y s 1315 1313 m 32 X s 1347
 1313 m 33 X s 1340 1237 m 14 X s 1340 1396 m 14 X s 1315 1306 m 13 Y s 1380 1306 m 13 Y s 3 lw 1347 1313 m20 6 lw 1412 1205 m 74 Y s 1412 1279 m 82 Y s 1380 1279 m 32 X s 1412 1279 m 33 X s 1406 1205 m 13 X s 1406 1361 m 13 X s 1380 1272 m 14 Y s
 1445 1272 m 14 Y s 3 lw 1412 1279 m20 6 lw 1477 1314 m 79 Y s 1477 1393 m 87 Y s 1445 1393 m 32 X s 1477 1393 m 33 X s 1471 1314 m 13 X s 1471 1480 m 13 X s 1445 1387 m 13 Y s 1510 1387 m 13 Y s 3 lw 1477 1393 m20 6 lw 1543 1160 m 72 Y s 1543 1232 m
 79 Y s 1510 1232 m 33 X s 1543 1232 m 32 X s 1536 1160 m 13 X s 1536 1311 m 13 X s 1510 1225 m 14 Y s 1575 1225 m 14 Y s 3 lw 1543 1232 m20 6 lw 1608 1122 m 70 Y s 1608 1192 m 77 Y s 1575 1192 m 33 X s 1608 1192 m 32 X s 1601 1122 m 13 X s 1601 1269
 m 13 X s 1575 1185 m 14 Y s 1640 1185 m 14 Y s 3 lw 1608 1192 m20 6 lw 1673 1198 m 74 Y s 1673 1272 m 82 Y s 1640 1272 m 33 X s 1673 1272 m 32 X s 1666 1198 m 13 X s 1666 1354 m 13 X s 1640 1266 m 13 Y s 1705 1266 m 13 Y s 3 lw 1673 1272 m20 6 lw
 1738 1378 m 82 Y s 1738 1460 m 90 Y s 1705 1460 m 33 X s 1738 1460 m 32 X s 1731 1378 m 14 X s 1731 1550 m 14 X s 1705 1454 m 13 Y s 1770 1454 m 13 Y s 3 lw 1738 1460 m20 6 lw 1803 1211 m 75 Y s 1803 1286 m 82 Y s 1770 1286 m 33 X s 1803 1286 m 33 X
 s 1796 1211 m 14 X s 1796 1368 m 14 X s 1770 1279 m 14 Y s 1836 1279 m 14 Y s 3 lw 1803 1286 m20 6 lw 1868 1173 m 73 Y s 1868 1246 m 79 Y s 1836 1246 m 32 X s 1868 1246 m 33 X s 1861 1173 m 14 X s 1861 1325 m 14 X s 1836 1239 m 13 Y s 1901 1239 m 13
 Y s 3 lw 1868 1246 m20 6 lw 1933 1327 m 80 Y s 1933 1407 m 87 Y s 1901 1407 m 32 X s 1933 1407 m 33 X s 1926 1327 m 14 X s 1926 1494 m 14 X s 1901 1400 m 13 Y s 1966 1400 m 13 Y s 3 lw 1933 1407 m20 6 lw 1998 1417 m 84 Y s 1998 1501 m 90 Y s 1966
 1501 m 32 X s 1998 1501 m 33 X s 1992 1417 m 13 X s 1992 1591 m 13 X s 1966 1494 m 13 Y s 2031 1494 m 13 Y s 3 lw 1998 1501 m20 6 lw 2063 1353 m 81 Y s 2063 1434 m 88 Y s 2031 1434 m 32 X s 2063 1434 m 33 X s 2057 1353 m 13 X s 2057 1522 m 13 X s
 2031 1427 m 13 Y s 2096 1427 m 13 Y s 3 lw 2063 1434 m20 6 lw 2129 1410 m 84 Y s 2129 1494 m 90 Y s 2096 1494 m 33 X s 2129 1494 m 32 X s 2122 1410 m 13 X s 2122 1584 m 13 X s 2096 1487 m 14 Y s 2161 1487 m 14 Y s 3 lw 2129 1494 m20 6 lw 2194 1443 m
 85 Y s 2194 1528 m 91 Y s 2161 1528 m 33 X s 2194 1528 m 32 X s 2187 1443 m 13 X s 2187 1619 m 13 X s 2161 1521 m 13 Y s 2226 1521 m 13 Y s 3 lw 2194 1528 m20 6 lw 2259 1410 m 84 Y s 2259 1494 m 90 Y s 2226 1494 m 33 X s 2259 1494 m 32 X s 2252 1410
 m 14 X s 2252 1584 m 14 X s 2226 1487 m 14 Y s 2291 1487 m 14 Y s 3 lw 2259 1494 m20 6 lw 2324 1546 m 89 Y s 2324 1635 m 96 Y s 2291 1635 m 33 X s 2324 1635 m 32 X s 2317 1546 m 14 X s 2317 1731 m 14 X s 2291 1628 m 14 Y s 2356 1628 m 14 Y s 3 lw
 2324 1635 m20 6 lw 2389 1481 m 87 Y s 2389 1568 m 93 Y s 2356 1568 m 33 X s 2389 1568 m 33 X s 2382 1481 m 14 X s 2382 1661 m 14 X s 2356 1561 m 14 Y s 2422 1561 m 14 Y s 3 lw 2389 1568 m20 6 lw 2454 1514 m 87 Y s 2454 1601 m 95 Y s 2422 1601 m 32 X
 s 2454 1601 m 33 X s 2447 1514 m 14 X s 2447 1696 m 14 X s 2422 1595 m 13 Y s 2487 1595 m 13 Y s 3 lw 2454 1601 m20 6 lw 2519 1552 m 90 Y s 2519 1642 m 96 Y s 2487 1642 m 32 X s 2519 1642 m 33 X s 2513 1552 m 13 X s 2513 1738 m 13 X s 2487 1635 m 13
 Y s 2552 1635 m 13 Y s 3 lw 2519 1642 m20 6 lw
 gsave  2686 2268 0 0 C 2338.58 1953.88 t 0 r /Times-Roman findfont 70.8661 sf 0 0 m (1) show NC gr 
 gsave  2686 2268 0 0 C 2301.46 1953.88 t 0 r /Symbol findfont 70.8661 sf 0 0 m (-) show NC gr 
 gsave  2686 2268 0 0 C 1771.65 1906.64 t 0 r /Times-Roman findfont 104.612 sf 0 0 m (LHCb 8.4 fb) show NC gr 
 gsave  2686 2268 0 0 C 647.919 1761.53 t 0 r /Times-Roman findfont 97.8628 sf 0 0 m (Data) show NC gr  531 1783 m 98 X s 580 1783 m 32 Y s 580 1783 m -32 Y s 570 1815 m 20 X s 570 1751 m 20 X s 3 lw 580 1783 m20 6 lw
 gsave  2686 2268 0 0 C 647.919 1653.54 t 0 r /Times-Roman findfont 97.8628 sf 0 0 m (Total Fit) show NC gr  9 lw 531 1675 m 98 X s
 gsave  2686 2268 0 0 C 647.919 1545.56 t 0 r /Times-Roman findfont 97.8628 sf 0 0 m (Signal) show NC gr  0 0 1 c 531 1568 m 98 X s black
 gsave  2686 2268 0 0 C 647.919 1437.57 t 0 r /Times-Roman findfont 97.8628 sf 0 0 m (Background) show NC gr  1 0 0 c 531 1460 m 98 X s gr showpage
 gr 
%%Trailer
%%Pages:  1
 gr  gr  gr 
%%EOF

